Shape Entropy of a Reconfigurable Ising Surface

Disclinations in a 2D sheet create regions of Gaussian curvature whose inversion produces a reconfigurable surface with many distinct metastable shapes, as shown by molecular dynamics of a disclinated graphene monolayer. This material has a near-Gaussian "density of shapes" and an effectively antiferromagnetic interaction between adjacent cones. A $\sim10$ nm patch has hundreds of distinct metastable shapes with tunable stability and topography on the size scale of biomolecules. As every conical disclination provides an Ising-like degree of freedom, we call this technique "Isigami".

==> anc/1-hex-periodic-boundary-script.txt <==
#Generate output with:
#	grep "\. *.* intended" log.lammps > OUTPUTi
#		which gives the energy and corresponding *intended* bitsrting

#	grep "\. *.* actual" log.lammps > OUTPUTa
#		which gives the energy and corresponding *actual* bitstring
#		(may be some errors in assignment)		

#Use potential file 'CH.airebo'

units     	metal
boundary	p p p
timestep	0.001
atom_style	molecular
atom_modify	map hash
atom_modify sort 1000 2.0
neighbor	2.0 nsq
neigh_modify	delay 0 check yes one 1000000 page 10000000


compute csym all centro/atom fcc
compute eng all pe/atom
compute eatoms all reduce sum c_eng

box tilt large
read_data    	1hex_pent.txt group pent

		#airebo potential
pair_style      hybrid airebo 4.0 lj/cut 10.0 zero 10.0
pair_coeff	* * airebo CH.airebo C C H NULL
pair_coeff	*3 4 lj/cut 0.002843732471143 3.4
pair_coeff	4 4 zero



		#determining what is in the readout
thermo		1000

#dump            good all custom 100000000 mdffout.xyz_* id type x y z c_csym c_eng
#dump_modify     good element C C H X

dump            1 all custom 1 smallshapes_periodic_1hex.current id type mol x y z c_eng vx vy vz
dump_modify     1 element C C H X append no

read_data 1hex_nonpent.txt add append
run 1

create_atoms 4 single 0 0 0
group del type 4
delete_atoms group del compress yes
group del delete

region grab block -0.5 5 2 6 INF INF
variable n loop 200
label outlp
variable outlp loop 2

variable lp1 loop 2
label lp1
variable ${n} atom grmask(pent,grab)
group ${n} variable ${n}
set group ${n} mol $(v_n+1)
variable ${n} delete
group ${n} delete
next n
displace_atoms all move -13.0554 0 0
next lp1
jump SELF lp1
variable lp1 delete

displace_atoms all move $(4.75067+13.0554) -4.1872 0

variable lp2 loop 2
label lp2
variable ${n} atom grmask(pent,grab)
group ${n} variable ${n}
set group ${n} mol $(v_n+1)
variable ${n} delete
group ${n} delete
next n
displace_atoms all move -13.0554 0 0
next lp2
jump SELF lp2
variable lp2 delete
 
displace_atoms all move $(-6.02661+13.0554) -5.12158 0

variable lp3 loop 2
label lp3
variable ${n} atom grmask(pent,grab)
group ${n} variable ${n}
set group ${n} mol $(v_n+1)
variable ${n} delete
group ${n} delete
next n
displace_atoms all move -13.0554 0 0
next lp3
jump SELF lp3
variable lp3 delete

displace_atoms all move $(-6.52771-4.75067+6.02661+13.0554) $(-11.3063+4.187+5.12158) 0
next outlp
jump SELF outlp
variable n delete

write_restart restart.rstrt
dump_modify 1 every 10000000000

variable 1 loop 2
variable 2 loop 2
variable 3 loop 2
variable 4 loop 2
variable 5 loop 2
variable 6 loop 2
variable 7 loop 2
variable 8 loop 2
variable 9 loop 2
variable 10 loop 2
variable 11 loop 2
variable 12 loop 2
variable count loop 10000

#IF RESTARTING:
#variable count delete
#variable count loop [LOOP NUMBER] 10000
#log log.output append
#jump SELF RESTART

jump SELF START

label 1
label 2
label 3
label 4
label 5
label 6
label 7
label 8
label 9
label 10
label 11
label 12

label START
jump SELF pushcycle
label return
next count

next 12
jump SELF 12
variable 12 delete
variable 12 loop 2
next 11
jump SELF 11
variable 11 delete
variable 11 loop 2
next 10
jump SELF 10
variable 10 delete
variable 10 loop 2
next 9
jump SELF 9
variable 9 delete
variable 9 loop 2
next 8
jump SELF 8
variable 8 delete
variable 8 loop 2
next 7
jump SELF 7
variable 7 delete
variable 7 loop 2
next 6
jump SELF 6
variable 6 delete
variable 6 loop 2
next 5
jump SELF 5
variable 5 delete
variable 5 loop 2
next 4
jump SELF 4
variable 4 delete
variable 4 loop 2
next 3
jump SELF 3
variable 3 delete
variable 3 loop 2
next 2
jump SELF 2
variable 2 delete
variable 2 loop 2
next 1
jump SELF 1
variable 1 delete
variable 1 loop 2
quit


label pushcycle
variable n loop 12
label fixloop
variable c${n} atom mol==(${n}+1)
variable f${n} atom 1.7*(3-2*v_${n})*(v_c${n})
fix push${n} all addforce 0 0 v_f${n}
next n
jump SELF fixloop
variable n delete
run 1
fix hold all addforce 0 0 $(-fcm(all,z)/count(all))
fix 1 all nve/limit 0.1
run 100

unfix 1
unfix hold
variable n loop 12
label unfixloop
unfix push${n}
variable f${n} delete
variable c${n} delete
next n
jump SELF unfixloop
variable n delete
velocity all set 0 0 0
minimize 1e-25 1e-25 50000 50000
fix relax all box/relax x 0.0 y 0.0 xy 0.0
minimize 1e-25 1e-25 50000 50000
unfix relax
velocity all create 300.0 8375603
fix 1 all npt temp 300.0 300.0 10 tloop 100 x 0.0 0.0 1 y 0.0 0.0 1 xy 0.0 0.0 1
run 50000
minimize 1e-25 1e-25 50000 50000
minimize 1e-25 1e-25 50000 50000
minimize 1e-25 1e-25 50000 50000
minimize 1e-25 1e-25 50000 50000
minimize 1e-25 1e-25 50000 50000
minimize 1e-25 1e-25 50000 50000
label loop
variable a loop 100
fix relax all box/relax x 0.0 y 0.0 xy 0.0
minimize 1e-25 1e-25 50000 50000
unfix relax
minimize 1e-25 1e-25 50000 50000
next a
jump SELF loop
minimize 1e-25 1e-25 50000 50000
minimize 1e-25 1e-25 50000 50000
minimize 1e-25 1e-25 50000 50000
minimize 1e-25 1e-25 50000 50000
minimize 1e-25 1e-25 50000 50000


dump            2 all custom 1 smallshapes_periodic_1hex.xyz_${count} id type mol x y z c_eng vx vy vz
dump_modify     2 element C C H X
unfix 1
run 1
undump 2
print "$(v_1-1) $(v_2-1) $(v_3-1) $(v_4-1) $(v_5-1) $(v_6-1) &
$(v_7-1) $(v_8-1) $(v_9-1) $(v_10-1) $(v_11-1) $(v_12-1)      $(pe)      periodic energy intended"
print "$(((z[3]+z[4]+z[5]+z[12]+z[13])-(z[71]+z[77]+z[88]+z[91]+z[101]))<0) &
$(((z[33]+z[34]+z[35]+z[42]+z[43])-(z[169]+z[175]+z[186]+z[189]+z[199]))<0) &
$(((z[1]+z[2]+z[6]+z[10]+z[11])-(z[66]+z[68]+z[96]+z[97]+z[206]))<0) &
$(((z[31]+z[32]+z[36]+z[40]+z[41])-(z[108]+z[164]+z[166]+z[194]+z[195]))<0) &
$(((z[22]+z[23]+z[24]+z[29]+z[30])-(z[123]+z[130]+z[148]+z[153]+z[154]))<0) &
$(((z[52]+z[53]+z[54]+z[59]+z[60])-(z[221]+z[228]+z[246]+z[251]+z[252]))<0) &
$(((z[18]+z[19]+z[20]+z[27]+z[28])-(z[120]+z[126]+z[137]+z[140]+z[150]))<0) &
$(((z[48]+z[49]+z[50]+z[57]+z[58])-(z[218]+z[224]+z[235]+z[238]+z[248]))<0) &
$(((z[16]+z[17]+z[21]+z[25]+z[26])-(z[115]+z[117]+z[145]+z[146]+z[255]))<0) &
$(((z[46]+z[47]+z[51]+z[55]+z[56])-(z[157]+z[213]+z[215]+z[243]+z[244]))<0) &
$(((z[7]+z[8]+z[9]+z[14]+z[15])-(z[74]+z[81]+z[99]+z[104]+z[105]))<0) &
$(((z[37]+z[38]+z[39]+z[44]+z[45])-(z[172]+z[179]+z[197]+z[202]+z[203]))<0)      $(pe)      periodic energy actual"
#write_restart restart.rstrt

label RESTART
clear
box tilt large
read_restart restart.rstrt
pair_style      hybrid airebo 4.0 lj/cut 10.0 zero 10.0
pair_coeff	* * airebo CH.airebo C C H NULL
pair_coeff	*3 4 lj/cut 0.002843732471143 3.4
pair_coeff	4 4 zero
compute csym all centro/atom fcc
compute eng all pe/atom
compute eatoms all reduce sum c_eng
dump            1 all custom 10000000000 smallshapes_periodic_1hex.current id mol type x y z c_csym c_eng vx vy vz
dump_modify     1 element C C H X append no
jump SELF return

==> anc/1hex_nonpent.txt <==
# LAMMPS data file written by OVITO
196 atoms
4 atom types
0.0 26.1108913 xlo xhi
0.0 22.6126938 ylo yhi
0.0 14.0797577 zlo zhi
-13.0554123 6.2887473e-04 -7.6809588e-04 xy xz yz

Masses

1  12.000
2  12.000
3  1.001
4  0.001

Atoms

1 1 1 0.554918 1.9456346 7.0771799
2 1 1 1.575725 1.2798047 7.79735
3 1 1 -2.6327551 4.6838546 6.1659002
4 1 1 -0.2262191 4.2310448 6.1659002
5 1 1 -1.0373402 6.5415745 6.1659002
6 1 1 -3.4500752 6.8482448 6.65344
7 1 1 -5.6399651 10.0794439 7.6504698
8 1 1 -3.3990052 10.8685446 8.3945799
9 1 1 3.9221352 1.7819848 8.3217697
10 1 1 5.5371452 0.0523396 8.3217697
11 1 1 1.2457349 6.1672049 6.65344
12 1 1 0.5513139 8.3607645 7.0771799
13 1 1 0.6175449 9.5777245 7.7973399
14 1 1 7.856245 0.4751036 8.3945799
15 1 1 6.2275548 2.3158047 8.3217697
16 1 1 6.9658652 4.5989547 7.7973399
17 1 1 4.7018848 4.1128249 8.3945799
18 1 1 5.1389451 6.4481249 7.6504698
19 1 1 3.0358949 7.7897449 7.2014299
20 1 1 3.1324449 10.2353439 7.6504698
21 1 1 11.3634348 2.4410348 6.65344
22 1 1 11.8735352 0.0794356 7.2014299
23 1 1 8.0528946 5.1500745 7.0771699
24 1 1 7.3051248 7.5873046 7.2014198
25 1 1 5.2289548 8.9209442 7.2772999
26 1 2 -0.7087851 1.3918545 6.7829099
27 1 2 -1.5469451 3.7410646 6.06527
28 1 2 0.617765 3.3848148 6.95083
29 1 2 -2.3967252 6.0726347 6.06527
30 1 2 -4.7269449 11.179944 7.92981
31 1 2 2.5875049 2.1294248 8.3570004
32 1 2 4.2071447 0.4443267 8.3200703
33 1 2 4.9266048 2.7378147 8.3200703
34 1 2 0.0473679 5.6427846 6.06528
35 1 2 1.662755 7.5432549 6.7829099
36 1 2 -0.7264741 7.6956048 6.95083
37 1 2 -0.6241391 10.0291443 8.3570004
38 1 2 6.5530849 0.9679946 8.3200703
39 1 2 7.195765 3.2979148 8.3570004
40 1 2 5.6355548 5.1071448 7.92981
41 1 2 3.7332349 6.6614647 7.7331901
42 1 2 1.722805 10.4757443 7.92981
43 1 2 3.7664447 9.0074844 7.3003502
44 1 2 10.5477352 0.0396586 7.7331901
45 1 2 9.2678347 4.3760548 6.95083
46 1 2 8.2051649 6.5213647 6.7828999
47 1 2 5.885265 7.6110945 7.3003502
48 1 2 7.9335748 8.755354 7.7331801
49 1 2 6.0351548 10.1442442 7.3003502
50 1 1 -5.9727884 13.2519817 7.0771799
51 1 1 -4.9519812 12.5861511 7.79735
52 1 1 -9.1604614 15.990202 6.1659002
53 1 1 -6.7539253 15.5373917 6.1659002
54 1 1 -7.5650463 17.8479214 6.1659002
55 1 1 -9.9777814 18.1545906 6.65344
56 1 1 -12.1676712 21.3857918 7.6504698
57 1 1 -9.9267112 22.1748924 8.3945799
58 1 1 -2.6055711 13.0883312 8.3217697
59 1 1 -0.990561 11.3586865 8.3217697
60 1 1 -5.281971 17.4735527 6.65344
61 1 1 -5.9763924 19.6671105 7.0771799
62 1 1 -5.910161 20.8840714 7.7973399
63 1 1 1.3285389 11.7814503 8.3945799
64 1 1 -0.3001514 13.6221514 8.3217697
65 1 1 0.438159 15.905302 7.7973399
66 1 1 -1.8258214 15.4191723 8.3945799
67 1 1 -1.3887611 17.7544709 7.6504698
68 1 1 -3.4918113 19.0960922 7.2014299
69 1 1 -3.3952613 21.5416909 7.6504698
70 1 1 4.8357287 13.7473812 6.65344
71 1 1 5.345829 11.3857823 7.2014299
72 1 1 1.5251885 16.4564209 7.0771699
73 1 1 0.7774186 18.893652 7.2014198
74 1 1 -1.2987514 20.2272911 7.2772999
75 1 2 -7.2364912 12.6982012 6.7829099
76 1 2 -8.0746517 15.047411 6.06527
77 1 2 -5.9099412 14.6911621 6.95083
78 1 2 -8.9244308 17.3789826 6.06527
79 1 2 -11.2546511 22.48629 7.92981
80 1 2 -3.9402014 13.435772 8.3570004
81 1 2 -2.3205614 11.7506733 8.3200703
82 1 2 -1.6011014 14.0441618 8.3200703
83 1 2 -6.4803381 16.949131 6.06528
84 1 2 -4.8649512 18.8496018 6.7829099
85 1 2 -7.2541804 19.0019512 6.95083
86 1 2 -7.151845 21.3354912 8.3570004
87 1 2 0.0253787 12.2743416 8.3200703
88 1 2 0.6680589 14.6042614 8.3570004
89 1 2 -0.8921514 16.4134922 7.92981
90 1 2 -2.7944713 17.9678116 7.7331901
91 1 2 -4.8049011 21.7820912 7.92981
92 1 2 -2.7612615 20.3138313 7.3003502
93 1 2 4.0200291 11.3460055 7.7331901
94 1 2 2.7401285 15.6824017 6.95083
95 1 2 1.6774588 17.8277111 6.7828999
96 1 2 -0.6424413 18.9174424 7.3003502
97 1 2 1.4058685 20.0617008 7.7331801
98 1 2 -0.4925514 21.4505921 7.3003502
99 1 1 13.610364 1.9456346 7.0771799
100 1 1 14.6311703 1.2798047 7.79735
101 1 1 10.4226904 4.6838546 6.1659002
102 1 1 12.8292265 4.2310448 6.1659002
103 1 1 12.0181055 6.5415745 6.1659002
104 1 1 9.6053705 6.8482448 6.65344
105 1 1 7.4154806 10.0794439 7.6504698
106 1 1 9.6564408 10.8685446 8.3945799
107 1 1 16.977581 1.7819848 8.3217697
108 1 1 18.5925904 0.0523396 8.3217697
109 1 1 14.3011809 6.1672049 6.65344
110 1 1 13.6067601 8.3607645 7.0771799
111 1 1 13.6729908 9.5777245 7.7973399
112 1 1 20.9116898 0.4751036 8.3945799
113 1 1 19.283001 2.3158047 8.3217697
114 1 1 20.0213108 4.5989547 7.7973399
115 1 1 17.75733 4.1128249 8.3945799
116 1 1 18.1943913 6.4481249 7.6504698
117 1 1 16.091341 7.7897449 7.2014299
118 1 1 16.187891 10.2353439 7.6504698
119 1 1 24.4188805 2.4410348 6.65344
120 1 1 24.9289818 0.0794356 7.2014299
121 1 1 21.1083412 5.1500745 7.0771699
122 1 1 20.3605709 7.5873046 7.2014198
123 1 1 18.284401 8.9209442 7.2772999
124 1 2 12.3466606 1.3918545 6.7829099
125 1 2 11.5085011 3.7410646 6.06527
126 1 2 13.6732111 3.3848148 6.95083
127 1 2 10.65872 6.0726347 6.06527
128 1 2 8.3285008 11.179944 7.92981
129 1 2 15.6429501 2.1294248 8.3570004
130 1 2 17.2625904 0.4443267 8.3200703
131 1 2 17.98205 2.7378147 8.3200703
132 1 2 13.1028137 5.6427846 6.06528
133 1 2 14.7182007 7.5432549 6.7829099
134 1 2 12.3289719 7.6956048 6.95083
135 1 2 12.4313069 10.0291443 8.3570004
136 1 2 19.6085301 0.9679946 8.3200703
137 1 2 20.2512112 3.2979148 8.3570004
138 1 2 18.691 5.1071448 7.92981
139 1 2 16.7886811 6.6614647 7.7331901
140 1 2 14.7782507 10.4757443 7.92981
141 1 2 16.8218899 9.0074844 7.3003502
142 1 2 23.60318 0.0396586 7.7331901
143 1 2 22.3232803 4.3760548 6.95083
144 1 2 21.2606106 6.5213647 6.7828999
145 1 2 18.9407102 7.6110945 7.3003502
146 1 2 20.9890214 8.755354 7.7331801
147 1 2 19.090601 10.1442442 7.3003502
148 1 1 7.0826573 13.2519817 7.0771799
149 1 1 8.1034641 12.5861511 7.79735
150 1 1 3.8949846 15.990202 6.1659002
151 1 1 6.3015204 15.5373917 6.1659002
152 1 1 5.4903994 17.8479214 6.1659002
153 1 1 3.0776644 18.1545906 6.65344
154 1 1 0.8877746 21.3857918 7.6504698
155 1 1 3.1287344 22.1748924 8.3945799
156 1 1 10.4498749 13.0883312 8.3217697
157 1 1 12.0648842 11.3586865 8.3217697
158 1 1 7.7734747 17.4735527 6.65344
159 1 1 7.0790534 19.6671105 7.0771799
160 1 1 7.1452847 20.8840714 7.7973399
161 1 1 14.3839846 11.7814503 8.3945799
162 1 1 12.7552948 13.6221514 8.3217697
163 1 1 13.4936047 15.905302 7.7973399
164 1 1 11.2296238 15.4191723 8.3945799
165 1 1 11.6666851 17.7544709 7.6504698
166 1 1 9.5636349 19.0960922 7.2014299
167 1 1 9.6601849 21.5416909 7.6504698
168 1 1 17.8911744 13.7473812 6.65344
169 1 1 18.4012756 11.3857823 7.2014299
170 1 1 14.5806341 16.4564209 7.0771699
171 1 1 13.8328648 18.893652 7.2014198
172 1 1 11.7566948 20.2272911 7.2772999
173 1 2 5.8189545 12.6982012 6.7829099
174 1 2 4.9807944 15.047411 6.06527
175 1 2 7.1455045 14.6911621 6.95083
176 1 2 4.1310144 17.3789826 6.06527
177 1 2 1.8007946 22.48629 7.92981
178 1 2 9.1152439 13.435772 8.3570004
179 1 2 10.7348843 11.7506733 8.3200703
180 1 2 11.4543438 14.0441618 8.3200703
181 1 2 6.5751076 16.949131 6.06528
182 1 2 8.1904945 18.8496018 6.7829099
183 1 2 5.8012653 19.0019512 6.95083
184 1 2 5.9036008 21.3354912 8.3570004
185 1 2 13.0808239 12.2743416 8.3200703
186 1 2 13.723505 14.6042614 8.3570004
187 1 2 12.1632938 16.4134922 7.92981
188 1 2 10.2609749 17.9678116 7.7331901
189 1 2 8.2505446 21.7820912 7.92981
190 1 2 10.2941837 20.3138313 7.3003502
191 1 2 17.0754738 11.3460055 7.7331901
192 1 2 15.7955742 15.6824017 6.95083
193 1 2 14.7329045 17.8277111 6.7828999
194 1 2 12.4130039 18.9174424 7.3003502
195 1 2 14.4613142 20.0617008 7.7331801
196 1 2 12.5628948 21.4505921 7.3003502

Velocities

1 0.0 0.0 0.0
2 0.0 0.0 0.0
3 0.0 0.0 0.0
4 0.0 0.0 0.0
5 0.0 0.0 0.0
6 0.0 0.0 0.0
7 0.0 0.0 0.0
8 0.0 0.0 0.0
9 0.0 0.0 0.0
10 0.0 0.0 0.0
11 0.0 0.0 0.0
12 0.0 0.0 0.0
13 0.0 0.0 0.0
14 0.0 0.0 0.0
15 0.0 0.0 0.0
16 0.0 0.0 0.0
17 0.0 0.0 0.0
18 0.0 0.0 0.0
19 0.0 0.0 0.0
20 0.0 0.0 0.0
21 0.0 0.0 0.0
22 0.0 0.0 0.0
23 0.0 0.0 0.0
24 0.0 0.0 0.0
25 0.0 0.0 0.0
26 0.0 0.0 0.0
27 0.0 0.0 0.0
28 0.0 0.0 0.0
29 0.0 0.0 0.0
30 0.0 0.0 0.0
31 0.0 0.0 0.0
32 0.0 0.0 0.0
33 0.0 0.0 0.0
34 0.0 0.0 0.0
35 0.0 0.0 0.0
36 0.0 0.0 0.0
37 0.0 0.0 0.0
38 0.0 0.0 0.0
39 0.0 0.0 0.0
40 0.0 0.0 0.0
41 0.0 0.0 0.0
42 0.0 0.0 0.0
43 0.0 0.0 0.0
44 0.0 0.0 0.0
45 0.0 0.0 0.0
46 0.0 0.0 0.0
47 0.0 0.0 0.0
48 0.0 0.0 0.0
49 0.0 0.0 0.0
50 0.0 0.0 0.0
51 0.0 0.0 0.0
52 0.0 0.0 0.0
53 0.0 0.0 0.0
54 0.0 0.0 0.0
55 0.0 0.0 0.0
56 0.0 0.0 0.0
57 0.0 0.0 0.0
58 0.0 0.0 0.0
59 0.0 0.0 0.0
60 0.0 0.0 0.0
61 0.0 0.0 0.0
62 0.0 0.0 0.0
63 0.0 0.0 0.0
64 0.0 0.0 0.0
65 0.0 0.0 0.0
66 0.0 0.0 0.0
67 0.0 0.0 0.0
68 0.0 0.0 0.0
69 0.0 0.0 0.0
70 0.0 0.0 0.0
71 0.0 0.0 0.0
72 0.0 0.0 0.0
73 0.0 0.0 0.0
74 0.0 0.0 0.0
75 0.0 0.0 0.0
76 0.0 0.0 0.0
77 0.0 0.0 0.0
78 0.0 0.0 0.0
79 0.0 0.0 0.0
80 0.0 0.0 0.0
81 0.0 0.0 0.0
82 0.0 0.0 0.0
83 0.0 0.0 0.0
84 0.0 0.0 0.0
85 0.0 0.0 0.0
86 0.0 0.0 0.0
87 0.0 0.0 0.0
88 0.0 0.0 0.0
89 0.0 0.0 0.0
90 0.0 0.0 0.0
91 0.0 0.0 0.0
92 0.0 0.0 0.0
93 0.0 0.0 0.0
94 0.0 0.0 0.0
95 0.0 0.0 0.0
96 0.0 0.0 0.0
97 0.0 0.0 0.0
98 0.0 0.0 0.0
99 0.0 0.0 0.0
100 0.0 0.0 0.0
101 0.0 0.0 0.0
102 0.0 0.0 0.0
103 0.0 0.0 0.0
104 0.0 0.0 0.0
105 0.0 0.0 0.0
106 0.0 0.0 0.0
107 0.0 0.0 0.0
108 0.0 0.0 0.0
109 0.0 0.0 0.0
110 0.0 0.0 0.0
111 0.0 0.0 0.0
112 0.0 0.0 0.0
113 0.0 0.0 0.0
114 0.0 0.0 0.0
115 0.0 0.0 0.0
116 0.0 0.0 0.0
117 0.0 0.0 0.0
118 0.0 0.0 0.0
119 0.0 0.0 0.0
120 0.0 0.0 0.0
121 0.0 0.0 0.0
122 0.0 0.0 0.0
123 0.0 0.0 0.0
124 0.0 0.0 0.0
125 0.0 0.0 0.0
126 0.0 0.0 0.0
127 0.0 0.0 0.0
128 0.0 0.0 0.0
129 0.0 0.0 0.0
130 0.0 0.0 0.0
131 0.0 0.0 0.0
132 0.0 0.0 0.0
133 0.0 0.0 0.0
134 0.0 0.0 0.0
135 0.0 0.0 0.0
136 0.0 0.0 0.0
137 0.0 0.0 0.0
138 0.0 0.0 0.0
139 0.0 0.0 0.0
140 0.0 0.0 0.0
141 0.0 0.0 0.0
142 0.0 0.0 0.0
143 0.0 0.0 0.0
144 0.0 0.0 0.0
145 0.0 0.0 0.0
146 0.0 0.0 0.0
147 0.0 0.0 0.0
148 0.0 0.0 0.0
149 0.0 0.0 0.0
150 0.0 0.0 0.0
151 0.0 0.0 0.0
152 0.0 0.0 0.0
153 0.0 0.0 0.0
154 0.0 0.0 0.0
155 0.0 0.0 0.0
156 0.0 0.0 0.0
157 0.0 0.0 0.0
158 0.0 0.0 0.0
159 0.0 0.0 0.0
160 0.0 0.0 0.0
161 0.0 0.0 0.0
162 0.0 0.0 0.0
163 0.0 0.0 0.0
164 0.0 0.0 0.0
165 0.0 0.0 0.0
166 0.0 0.0 0.0
167 0.0 0.0 0.0
168 0.0 0.0 0.0
169 0.0 0.0 0.0
170 0.0 0.0 0.0
171 0.0 0.0 0.0
172 0.0 0.0 0.0
173 0.0 0.0 0.0
174 0.0 0.0 0.0
175 0.0 0.0 0.0
176 0.0 0.0 0.0
177 0.0 0.0 0.0
178 0.0 0.0 0.0
179 0.0 0.0 0.0
180 0.0 0.0 0.0
181 0.0 0.0 0.0
182 0.0 0.0 0.0
183 0.0 0.0 0.0
184 0.0 0.0 0.0
185 0.0 0.0 0.0
186 0.0 0.0 0.0
187 0.0 0.0 0.0
188 0.0 0.0 0.0
189 0.0 0.0 0.0
190 0.0 0.0 0.0
191 0.0 0.0 0.0
192 0.0 0.0 0.0
193 0.0 0.0 0.0
194 0.0 0.0 0.0
195 0.0 0.0 0.0
196 0.0 0.0 0.0


==> anc/1hex_pent.txt <==
# LAMMPS data file written by OVITO
60 atoms
4 atom types
0.0 26.1108913 xlo xhi
0.0 22.6126938 ylo yhi
0.0 14.0797577 zlo zhi
-13.0554123 6.2887473e-04 -7.6809588e-04 xy xz yz

Masses

1  12.000
2  12.000
3  1.001
4  0.001

Atoms

1 1 1 -1.6830551 7.9778944 7.91323
2 1 1 -3.8695252 8.5620442 8.2932396
3 1 1 1.3405249 4.0721045 7.91324
4 1 1 2.3631249 3.4599247 8.6547404
5 1 1 2.9396548 5.6735549 8.2932396
6 1 1 -1.6642051 9.1695738 8.6547404
7 1 1 10.089035 1.2208746 8.2932396
8 1 1 9.5016546 3.4064846 7.91323
9 1 1 8.4602051 2.8269747 8.6547404
10 1 2 -3.015305 7.6215048 7.7005902
11 1 2 -3.052665 9.5912543 8.8147202
12 1 2 3.422545 4.4515348 8.8147202
13 1 2 1.698005 5.4040547 7.7006002
14 1 2 8.7892447 1.4136946 8.8147202
15 1 2 10.4764347 2.4309247 7.7005902
16 1 1 -8.2107611 19.2842407 7.91323
17 1 1 -10.3972311 19.868391 8.2932396
18 1 1 -5.1871815 15.3784514 7.91324
19 1 1 -4.1645813 14.7662716 8.6547404
20 1 1 -3.5880513 16.9799024 8.2932396
21 1 1 -8.1919117 20.4759217 8.6547404
22 1 1 3.5613289 12.5272217 8.2932396
23 1 1 2.9739486 14.7128315 7.91323
24 1 1 1.932499 14.1333218 8.6547404
25 1 2 -9.5430107 18.9278526 7.7005902
26 1 2 -9.5803709 20.8976022 8.8147202
27 1 2 -3.1051612 15.7578812 8.8147202
28 1 2 -4.8297014 16.7104016 7.7006002
29 1 2 2.2615385 12.7200413 8.8147202
30 1 2 3.9487286 13.7372713 7.7005902
31 1 1 11.3723908 7.9778944 7.91323
32 1 1 9.1859207 8.5620442 8.2932396
33 1 1 14.3959704 4.0721045 7.91324
34 1 1 15.4185705 3.4599247 8.6547404
35 1 1 15.9951 5.6735549 8.2932396
36 1 1 11.3912411 9.1695738 8.6547404
37 1 1 23.1444817 1.2208746 8.2932396
38 1 1 22.5571003 3.4064846 7.91323
39 1 1 21.5156517 2.8269747 8.6547404
40 1 2 10.0401402 7.6215048 7.7005902
41 1 2 10.0027809 9.5912543 8.8147202
42 1 2 16.4779911 4.4515348 8.8147202
43 1 2 14.7534504 5.4040547 7.7006002
44 1 2 21.8446904 1.4136946 8.8147202
45 1 2 23.5318795 2.4309247 7.7005902
46 1 1 4.8446846 19.2842407 7.91323
47 1 1 2.6582144 19.868391 8.2932396
48 1 1 7.8682642 15.3784514 7.91324
49 1 1 8.8908644 14.7662716 8.6547404
50 1 1 9.4673939 16.9799024 8.2932396
51 1 1 4.8635346 20.4759217 8.6547404
52 1 1 16.6167755 12.5272217 8.2932396
53 1 1 16.0293942 14.7128315 7.91323
54 1 1 14.9879446 14.1333218 8.6547404
55 1 2 3.5124345 18.9278526 7.7005902
56 1 2 3.4750746 20.8976022 8.8147202
57 1 2 9.950285 15.7578812 8.8147202
58 1 2 8.2257443 16.7104016 7.7006002
59 1 2 15.3169842 12.7200413 8.8147202
60 1 2 17.0041733 13.7372713 7.7005902

Velocities

1 0.0 0.0 0.0
2 0.0 0.0 0.0
3 0.0 0.0 0.0
4 0.0 0.0 0.0
5 0.0 0.0 0.0
6 0.0 0.0 0.0
7 0.0 0.0 0.0
8 0.0 0.0 0.0
9 0.0 0.0 0.0
10 0.0 0.0 0.0
11 0.0 0.0 0.0
12 0.0 0.0 0.0
13 0.0 0.0 0.0
14 0.0 0.0 0.0
15 0.0 0.0 0.0
16 0.0 0.0 0.0
17 0.0 0.0 0.0
18 0.0 0.0 0.0
19 0.0 0.0 0.0
20 0.0 0.0 0.0
21 0.0 0.0 0.0
22 0.0 0.0 0.0
23 0.0 0.0 0.0
24 0.0 0.0 0.0
25 0.0 0.0 0.0
26 0.0 0.0 0.0
27 0.0 0.0 0.0
28 0.0 0.0 0.0
29 0.0 0.0 0.0
30 0.0 0.0 0.0
31 0.0 0.0 0.0
32 0.0 0.0 0.0
33 0.0 0.0 0.0
34 0.0 0.0 0.0
35 0.0 0.0 0.0
36 0.0 0.0 0.0
37 0.0 0.0 0.0
38 0.0 0.0 0.0
39 0.0 0.0 0.0
40 0.0 0.0 0.0
41 0.0 0.0 0.0
42 0.0 0.0 0.0
43 0.0 0.0 0.0
44 0.0 0.0 0.0
45 0.0 0.0 0.0
46 0.0 0.0 0.0
47 0.0 0.0 0.0
48 0.0 0.0 0.0
49 0.0 0.0 0.0
50 0.0 0.0 0.0
51 0.0 0.0 0.0
52 0.0 0.0 0.0
53 0.0 0.0 0.0
54 0.0 0.0 0.0
55 0.0 0.0 0.0
56 0.0 0.0 0.0
57 0.0 0.0 0.0
58 0.0 0.0 0.0
59 0.0 0.0 0.0
60 0.0 0.0 0.0


==> anc/6-hex-free-boundary-script.txt <==
#Generate output with:
#		grep -n "\. *.* per" ./log.lammps | cut -d- -f1 | cut -d: -f2 > OUTPUTa
#		grep -B82 "\. *.* free" ./log.lammps | awk '{mod=NR%84; if (mod==1) {print $0}}' | cut -d- -f3 | cat \- $0 | tail -n +2 > OUTPUTb
#		paste -d" " OUTPUTa OUTPUTb > OUTPUTc

#Use potential file 'CH.airebo'

units     	metal
boundary	p p p
timestep	0.001
atom_style	molecular
atom_modify	map hash
atom_modify sort 1000 2.0
neighbor	2.0 nsq
neigh_modify	delay 0 check yes one 1000000 page 10000000


compute csym all centro/atom fcc
compute eng all pe/atom
compute eatoms all reduce sum c_eng

box tilt large
read_data    	6hex_free_pent.txt group pent

		#airebo potential
pair_style      hybrid airebo 4.0 0 1 lj/cut 10.0 zero 10.0
pair_coeff	* * airebo CH.airebo C C H NULL
pair_coeff	*3 4 lj/cut 0.002843732471143 3.4
pair_coeff	4 4 zero



		#determining what is in the readout
thermo		1000

dump            1 all custom 1 smallshapes_hterminated.xyz_* id type mol x y z c_eng vx vy vz
dump_modify     1 element C C H X

read_data 6hex_free_hept.txt add merge group hold
read_data 6hex_free_main.txt add merge
run 1

create_atoms 4 single 0 0 0
group del type 4
delete_atoms group del compress yes
group del delete

region grab block -15 0 20 35 INF INF
variable n loop 200
label outlp
variable outlp loop 2

variable lp1 loop 2
label lp1
variable ${n} atom grmask(pent,grab)
group ${n} variable ${n}
set group ${n} mol $(v_n+1)
variable ${n} delete
group ${n} delete
next n
displace_atoms all move -43.7857 0 0
next lp1
jump SELF lp1
variable lp1 delete

displace_atoms all move $(-(52.8728-34.4478)) $(-(44.0202-27.3919)) 0

variable lp2 loop 2
label lp2
variable ${n} atom grmask(pent,grab)
group ${n} variable ${n}
set group ${n} mol $(v_n+1)
variable ${n} delete
group ${n} delete
next n
displace_atoms all move -43.7857 0 0
next lp2
jump SELF lp2
variable lp2 delete

displace_atoms all move $(-(75.2406-52.8728)) $(-(50.9436-44.0202)) 0

variable lp3 loop 2
label lp3
variable ${n} atom grmask(pent,grab)
group ${n} variable ${n}
set group ${n} mol $(v_n+1)
variable ${n} delete
group ${n} delete
next n
displace_atoms all move -43.7857 0 0
next lp3
jump SELF lp3
variable lp3 delete

displace_atoms all move $((75.2406-56.3407)) $(-(65.3114-50.9436)) 0
next outlp
jump SELF outlp
variable n delete
displace_atoms all move $(8.73025-x[71438]) $(10.7824-y[71438]) 0

change_box all boundary m m m
change_box all x delta -100 100 y delta -100 100 z final -100 100
read_data 12fold_hydrogen add merge
write_restart restart.rstrt
dump_modify 1 every 10000000000

variable 1 loop 2
variable 2 loop 2
variable 3 loop 2
variable 4 loop 2
variable 5 loop 2
variable 6 loop 2
variable 7 loop 2
variable 8 loop 2
variable 9 loop 2
variable 10 loop 2
variable 11 loop 2
variable 12 loop 2
variable count loop 10000

#IF RESTARTING:
#variable count delete
#variable count loop [LOOP NUMBER] 10000
#log log.output append
#jump SELF RESTART

jump SELF START

label 1
label 2
label 3
label 4
label 5
label 6
label 7
label 8
label 9
label 10
label 11
label 12

label START
jump SELF pushcycle
label return
next count

next 12
jump SELF 12
variable 12 delete
variable 12 loop 2
next 11
jump SELF 11
variable 11 delete
variable 11 loop 2
next 10
jump SELF 10
variable 10 delete
variable 10 loop 2
next 9
jump SELF 9
variable 9 delete
variable 9 loop 2
next 8
jump SELF 8
variable 8 delete
variable 8 loop 2
next 7
jump SELF 7
variable 7 delete
variable 7 loop 2
next 6
jump SELF 6
variable 6 delete
variable 6 loop 2
next 5
jump SELF 5
variable 5 delete
variable 5 loop 2
next 4
jump SELF 4
variable 4 delete
variable 4 loop 2
next 3
jump SELF 3
variable 3 delete
variable 3 loop 2
next 2
jump SELF 2
variable 2 delete
variable 2 loop 2
next 1
jump SELF 1
variable 1 delete
variable 1 loop 2
quit


label pushcycle
variable n loop 12
label fixloop
variable c${n} atom mol==(${n}+1)
variable f${n} atom 1.7*(3-2*v_${n})*(v_c${n})
fix push${n} all addforce 0 0 v_f${n}
next n
jump SELF fixloop
variable n delete
run 1
fix hold all addforce 0 0 $(-fcm(all,z)/count(all))
fix freeze hold setforce NULL NULL 0
fix 1 all nve/limit 0.1
run 500

unfix 1
unfix hold
variable n loop 12
label unfixloop
unfix push${n}
variable f${n} delete
variable c${n} delete
next n
jump SELF unfixloop
variable n delete
velocity all set 0 0 0
fix 1 all nvt temp 300.0 300.0 1 tloop 100
run 50000
fix 1 all nvt temp 300.0 3.0 1 tloop 100
run 30000
minimize 1e-25 1e-25 50000 50000
unfix freeze
dump            2 all custom 1 smallshapes_hterminated_held.xyz_${count} id type mol x y z c_eng vx vy vz
dump_modify     2 element C C H X
run 1
undump 2
print "$(v_1-1) $(v_2-1) $(v_3-1) $(v_4-1) $(v_5-1) $(v_6-1) $(v_7-1) $(v_8-1) $(v_9-1) $(v_10-1) $(v_11-1) $(v_12-1)      $(pe)      periodic energy"
write_restart restart.rstrt

reset_timestep $(10000000000+1000000000*v_count)
unfix 1
change_box all x delta -$((xhi-xlo)/2+30) $((xhi-xlo)/2) y delta -30 30

fix 1 all nvt temp 300.0 3.0 1 tloop 100
thermo_style custom step temp pe

fix 1 all nvt temp 300.0 300.0 1 tloop 100
run 50000
fix 1 all nvt temp 300.0 3.0 1 tloop 100
run 30000
minimize 1e-25 1e-25 50000 50000
dump            2 all custom 1 smallshapes_hterminated_free.xyz_${count} id type mol x y z c_eng vx vy vz
dump_modify     2 element C C H X
displace_atoms all move $(-xcm(all,x)) $(-xcm(all,y)) $(-xcm(all,z))
run 1
undump 2
print "$(v_1-1) $(v_2-1) $(v_3-1) $(v_4-1) $(v_5-1) $(v_6-1) $(v_7-1) $(v_8-1) $(v_9-1) $(v_10-1) $(v_11-1) $(v_12-1)      $(pe)      free boundary energy"

label RESTART
clear
box tilt large
read_restart restart.rstrt
pair_style      hybrid airebo 4.0 00 1 lj/cut 10.0 zero 10.0
pair_coeff	* * airebo CH.airebo C C H NULL
pair_coeff	*3 4 lj/cut 0.002843732471143 3.4
pair_coeff	4 4 zero
compute csym all centro/atom fcc
compute eng all pe/atom
compute eatoms all reduce sum c_eng
dump            1 all custom 10000000000 smallshapes.xyz_* id mol type x y z c_csym c_eng vx vy vz
dump_modify     1 element C C H X
jump SELF return



==> anc/6-hex-periodic-boundary-script.txt <==
#Generate output with:
#		grep "\. *.* per" log.lammps > OUTPUT

#Use potential file 'CH.airebo'

units     	metal
boundary	p p p
timestep	0.001
atom_style	molecular
atom_modify	map hash
atom_modify sort 1000 2.0
neighbor	2.0 nsq
neigh_modify	delay 0 check yes one 1000000 page 10000000


compute csym all centro/atom fcc
compute eng all pe/atom
compute eatoms all reduce sum c_eng

box tilt large
read_data    	6hex_free_pent.txt group pent

		#airebo potential
pair_style      hybrid airebo 4.0 lj/cut 10.0 zero 10.0
pair_coeff	* * airebo CH.airebo C C H NULL
pair_coeff	*3 4 lj/cut 0.002843732471143 3.4
pair_coeff	4 4 zero



		#determining what is in the readout
thermo		1000

#dump            good all custom 100000000 mdffout.xyz_* id type x y z c_csym c_eng
#dump_modify     good element C C H X

dump            1 all custom 1 smallshapes_periodic.current id type mol x y z c_eng vx vy vz
dump_modify     1 element C C H X append no

read_data 6hex_free_main.txt add merge
run 1

create_atoms 4 single 0 0 0
group del type 4
delete_atoms group del compress yes
group del delete

region grab block -15 0 20 35 INF INF
variable n loop 200
label outlp
variable outlp loop 2

variable lp1 loop 2
label lp1
variable ${n} atom grmask(pent,grab)
group ${n} variable ${n}
set group ${n} mol $(v_n+1)
variable ${n} delete
group ${n} delete
next n
displace_atoms all move -43.7857 0 0
next lp1
jump SELF lp1
variable lp1 delete

displace_atoms all move $(-(52.8728-34.4478)) $(-(44.0202-27.3919)) 0

variable lp2 loop 2
label lp2
variable ${n} atom grmask(pent,grab)
group ${n} variable ${n}
set group ${n} mol $(v_n+1)
variable ${n} delete
group ${n} delete
next n
displace_atoms all move -43.7857 0 0
next lp2
jump SELF lp2
variable lp2 delete

displace_atoms all move $(-(75.2406-52.8728)) $(-(50.9436-44.0202)) 0

variable lp3 loop 2
label lp3
variable ${n} atom grmask(pent,grab)
group ${n} variable ${n}
set group ${n} mol $(v_n+1)
variable ${n} delete
group ${n} delete
next n
displace_atoms all move -43.7857 0 0
next lp3
jump SELF lp3
variable lp3 delete

displace_atoms all move $((75.2406-56.3407)) $(-(65.3114-50.9436)) 0
next outlp
jump SELF outlp
variable n delete

write_restart restart.rstrt
dump_modify 1 every 10000000000

variable 1 loop 2
variable 2 loop 2
variable 3 loop 2
variable 4 loop 2
variable 5 loop 2
variable 6 loop 2
variable 7 loop 2
variable 8 loop 2
variable 9 loop 2
variable 10 loop 2
variable 11 loop 2
variable 12 loop 2
variable count loop 10000

jump SELF START

label 1
label 2
label 3
label 4
label 5
label 6
label 7
label 8
label 9
label 10
label 11
label 12

label START
jump SELF pushcycle
label return
next count

next 12
jump SELF 12
variable 12 delete
variable 12 loop 2
next 11
jump SELF 11
variable 11 delete
variable 11 loop 2
next 10
jump SELF 10
variable 10 delete
variable 10 loop 2
next 9
jump SELF 9
variable 9 delete
variable 9 loop 2
next 8
jump SELF 8
variable 8 delete
variable 8 loop 2
next 7
jump SELF 7
variable 7 delete
variable 7 loop 2
next 6
jump SELF 6
variable 6 delete
variable 6 loop 2
next 5
jump SELF 5
variable 5 delete
variable 5 loop 2
next 4
jump SELF 4
variable 4 delete
variable 4 loop 2
next 3
jump SELF 3
variable 3 delete
variable 3 loop 2
next 2
jump SELF 2
variable 2 delete
variable 2 loop 2
next 1
jump SELF 1
variable 1 delete
variable 1 loop 2
quit


label pushcycle
variable n loop 12
label fixloop
variable c${n} atom mol==(${n}+1)
variable f${n} atom 1.7*(3-2*v_${n})*(v_c${n})
fix push${n} all addforce 0 0 v_f${n}
next n
jump SELF fixloop
variable n delete
run 1
fix hold all addforce 0 0 $(-fcm(all,z)/count(all))
fix 1 all nve/limit 0.1
run 500

unfix 1
unfix hold
variable n loop 12
label unfixloop
unfix push${n}
variable f${n} delete
variable c${n} delete
next n
jump SELF unfixloop
variable n delete
velocity all set 0 0 0
velocity all create 300.0 8375603
fix 1 all nvt temp 300.0 300.0 1 tloop 100
run 1000
minimize 1e-25 1e-25 50000 50000
minimize 1e-25 1e-25 50000 50000
minimize 1e-25 1e-25 50000 50000
minimize 1e-25 1e-25 50000 50000
minimize 1e-25 1e-25 50000 50000
minimize 1e-25 1e-25 50000 50000
label loop
variable a loop 100
fix relax all box/relax x 0.0 y 0.0 xy 0.0
minimize 1e-25 1e-25 50000 50000
unfix relax
minimize 1e-25 1e-25 50000 50000
next a
jump SELF loop
minimize 1e-25 1e-25 50000 50000
minimize 1e-25 1e-25 50000 50000
minimize 1e-25 1e-25 50000 50000
minimize 1e-25 1e-25 50000 50000
minimize 1e-25 1e-25 50000 50000


dump            2 all custom 1 smallshapes_periodic.xyz_${count} id type mol x y z c_eng vx vy vz
dump_modify     2 element C C H X
unfix 1
run 1
undump 2
print "$(v_1-1) $(v_2-1) $(v_3-1) $(v_4-1) $(v_5-1) $(v_6-1) $(v_7-1) $(v_8-1) $(v_9-1) $(v_10-1) $(v_11-1) $(v_12-1)      $(pe)      periodic energy"
#write_restart restart.rstrt

label RESTART
clear
box tilt large
read_restart restart.rstrt
pair_style      hybrid airebo 4.0 lj/cut 10.0 zero 10.0
pair_coeff	* * airebo CH.airebo C C H NULL
pair_coeff	*3 4 lj/cut 0.002843732471143 3.4
pair_coeff	4 4 zero
compute csym all centro/atom fcc
compute eng all pe/atom
compute eatoms all reduce sum c_eng
dump            1 all custom 10000000000 smallshapes_periodic.current id mol type x y z c_csym c_eng vx vy vz
dump_modify     1 element C C H X append no
jump SELF return

==> anc/6hex_free_hept.txt <==
# LAMMPS data file written by OVITO
63 atoms
4 atom types
1.5494194 89.3625488 xlo xhi
-0.5885881 75.2663269 ylo yhi
-80.0 80.0 zlo zhi
-44.0226059 0.0 0.0 xy xz yz

Masses

1  12.000
2  12.000
3   1.000
4   0.010

Atoms

71645 1 1 7.9902802 25.0438995 -45.4000015
71664 1 1 6.87925 25.9279996 -45.2126999
71668 1 1 6.8815198 27.3505993 -45.2136994
71822 1 1 22.6079006 16.6595001 -45.4494019
71825 1 1 23.928301 16.1452999 -45.2569008
71837 1 1 22.1699009 18.0347996 -45.2871018
71913 1 2 10.0635996 26.6425991 -45.3856011
71915 1 1 9.4044504 25.3575993 -45.2500992
71916 1 1 7.99266 28.2343006 -45.4029999
71917 1 1 9.4048596 27.9251004 -45.2436981
72429 1 1 -13.9927998 63.0382996 -45.3820992
72448 1 1 -15.1006002 63.9378014 -45.2202988
72452 1 1 -15.0735998 65.3654022 -45.1823998
72606 1 1 0.636715 54.5458985 -45.4058991
72609 1 1 1.96041 54.0345993 -45.2364006
72616 1 1 0.972644 57.1158981 -45.4108009
72621 1 1 0.193774 55.9140016 -45.2533989
72697 1 2 -11.8940002 64.6190033 -45.3838005
72699 1 1 -12.5705996 63.3401985 -45.2374992
72700 1 1 -13.9449998 66.237999 -45.3653984
72701 1 1 -12.5310002 65.9141998 -45.2349014
71832 1 1 22.9493008 19.2481995 -45.419899
72628 1 1 3.1906099 54.7411003 -45.2598992
72658 1 1 3.39431 56.1381989 -45.4547005
72659 1 2 2.41256 57.1893005 -45.2761994
71875 1 2 24.3896008 19.3229008 -45.2834015
71844 1 1 25.157301 16.8586998 -45.2478981
72051 1 1 22.1490994 35.2953987 -45.3014984
71874 1 1 25.3666 18.2597008 -45.4459
72049 1 1 22.5811997 36.6693993 -45.4836998
72050 1 1 22.9340992 34.0845985 -45.4348984
73442 1 1 69.2956009 18.4044991 -45.3265991
73232 1 1 50.7220001 25.9207002 -45.2056007
72052 1 2 24.3784008 34.0125008 -45.3139
73412 1 1 69.1212997 16.9969006 -45.1024017
72067 1 1 25.3551998 35.0727997 -45.4986
73390 1 1 66.5718994 16.7458992 -45.3105011
73481 1 2 53.8800012 26.6210003 -45.3614006
73483 1 1 53.2340012 25.3397007 -45.2117996
72066 1 1 25.1399994 36.4763985 -45.3275986
74269 1 1 31.2397995 65.903801 -45.2020989
74268 1 1 29.8293991 66.2397995 -45.360199
74267 1 1 31.2250004 63.3288002 -45.1142998
74265 1 2 31.8868008 64.601799 -45.2994003
73213 1 1 51.8293991 25.0317993 -45.3717003
73443 1 2 68.3013001 19.4577008 -45.1924019
74227 1 2 46.2881012 57.2403984 -45.2215996
74226 1 1 47.2845993 56.1912003 -45.3927002
74196 1 1 47.1119003 54.7882004 -45.1613007
74189 1 1 44.0769997 55.9300996 -45.1146011
74184 1 1 44.8395996 57.1436005 -45.3055992
74177 1 1 45.8848992 54.0606995 -45.1423988
74174 1 1 44.5424004 54.5612984 -45.2627983
74020 1 1 28.7078991 65.3711014 -45.1562996
74016 1 1 28.7029991 63.9434014 -45.1478996
73997 1 1 29.8117008 63.0379982 -45.2729988
73393 1 1 67.9075012 16.2507 -45.1439018
73400 1 1 66.8619996 19.3477001 -45.3196983
73405 1 1 66.1065979 18.1187 -45.1632004
73236 1 1 50.7151985 27.3409004 -45.2276001
73484 1 1 51.8213005 28.2238007 -45.4003983
73485 1 1 53.2223015 27.9039994 -45.2212982
72057 1 1 23.905899 37.1855011 -45.3216019

Velocities

71645 0.0 0.0 0.0
71664 0.0 0.0 0.0
71668 0.0 0.0 0.0
71822 0.0 0.0 0.0
71825 0.0 0.0 0.0
71837 0.0 0.0 0.0
71913 0.0 0.0 0.0
71915 0.0 0.0 0.0
71916 0.0 0.0 0.0
71917 0.0 0.0 0.0
72429 0.0 0.0 0.0
72448 0.0 0.0 0.0
72452 0.0 0.0 0.0
72606 0.0 0.0 0.0
72609 0.0 0.0 0.0
72616 0.0 0.0 0.0
72621 0.0 0.0 0.0
72697 0.0 0.0 0.0
72699 0.0 0.0 0.0
72700 0.0 0.0 0.0
72701 0.0 0.0 0.0
71832 0.0 0.0 0.0
72628 0.0 0.0 0.0
72658 0.0 0.0 0.0
72659 0.0 0.0 0.0
71875 0.0 0.0 0.0
71844 0.0 0.0 0.0
72051 0.0 0.0 0.0
71874 0.0 0.0 0.0
72049 0.0 0.0 0.0
72050 0.0 0.0 0.0
73442 0.0 0.0 0.0
73232 0.0 0.0 0.0
72052 0.0 0.0 0.0
73412 0.0 0.0 0.0
72067 0.0 0.0 0.0
73390 0.0 0.0 0.0
73481 0.0 0.0 0.0
73483 0.0 0.0 0.0
72066 0.0 0.0 0.0
74269 0.0 0.0 0.0
74268 0.0 0.0 0.0
74267 0.0 0.0 0.0
74265 0.0 0.0 0.0
73213 0.0 0.0 0.0
73443 0.0 0.0 0.0
74227 0.0 0.0 0.0
74226 0.0 0.0 0.0
74196 0.0 0.0 0.0
74189 0.0 0.0 0.0
74184 0.0 0.0 0.0
74177 0.0 0.0 0.0
74174 0.0 0.0 0.0
74020 0.0 0.0 0.0
74016 0.0 0.0 0.0
73997 0.0 0.0 0.0
73393 0.0 0.0 0.0
73400 0.0 0.0 0.0
73405 0.0 0.0 0.0
73236 0.0 0.0 0.0
73484 0.0 0.0 0.0
73485 0.0 0.0 0.0
72057 0.0 0.0 0.0


==> anc/6hex_free_hydrogen.txt <==
# LAMMPS data file written by OVITO
168 atoms
4 atom types
1.5494194 89.3625488 xlo xhi
-0.5885881 75.2663269 ylo yhi
-80.0 80.0 zlo zhi
-44.0226059 0.0 0.0 xy xz yz

Masses

1  12.000
2  12.000
3   1.000
4   0.010

Atoms

40 1 3 -33.2999992 60.2000008 -41.2999992
41 1 3 55.7000008 57.4000015 -47.7000008
32 1 3 6.4553099 -1.23498 -44.895401
33 1 3 -19.9603004 74.9055024 -49.0931015
20501 1 3 -0.959048 3.5630901 -45.5756989
5 1 3 -6.0378699 12.6021004 -49.7723999
6 1 3 -11.3190003 22.9428998 -43.1595993
7 1 3 -15.4544001 27.980301 -41.1399994
8 1 3 -23.4316998 42.6767006 -47.5247994
9 1 3 -28.0482006 50.527401 -49.6772003
10 1 3 -37.2342987 66.0289993 -42.0979996
21151 1 3 -17.4715004 32.7499008 -45.4547005
21156 1 3 -9.7766705 19.3652992 -44.3344002
21157 1 3 -10.1520996 20.5830002 -42.1652985
21285 1 3 -23.0555 41.5166016 -45.4925995
21935 1 3 -39.0070992 70.7942963 -45.3303986
21940 1 3 -31.8117008 57.5186997 -44.5
21941 1 3 -32.2845001 58.8767014 -42.5064011
21949 1 3 -39.7821999 72.9210968 -46.2872009
21287 1 3 -26.6278 48.8754006 -49.1013985
20503 1 3 -4.7104402 10.9266006 -48.9958
23431 1 3 -38.1777 74.7277985 -46.7229004
22837 1 3 -29.4101009 74.0161972 -48.0276985
40751 1 3 -22.0107994 39.1567001 -45.3609009
14891 1 3 -16.8953992 31.1788998 -43.9117012
14894 1 3 -19.2026005 34.7280998 -45.4408989
15034 1 3 -25.0219994 44.2014008 -48.5465012
40123 1 3 -25.9023 46.5332985 -48.7941017
15675 1 3 -38.5595017 70.3130036 -42.9674988
39341 1 3 -8.5989304 16.1751995 -47.9278984
14250 1 3 -3.0627401 6.2525902 -48.5661011
16566 1 3 -31.0900993 75.4968033 -47.0779991
39971 1 3 -13.2294998 23.6802006 -40.9365006
40101 1 3 -29.8563004 51.9686012 -48.9318008
39339 1 3 -3.9278 8.5855398 -48.8148003
40122 1 3 -31.2581005 56.0570984 -46.4323006
39338 1 3 -9.26264 18.0622005 -46.4028015
35370 1 3 -33.4480019 75.9201966 -47.4910012
35372 1 3 -35.8119011 75.3888016 -47.0224991
40755 1 3 -35.2136002 62.0768013 -41.6413994
35387 1 3 -27.0450001 74.8943024 -48.1964989
35378 1 3 -22.2448006 75.7482987 -49.107399
35380 1 3 -24.6530991 75.393898 -48.5965996
46244 1 3 -14.5050001 25.8220997 -40.5027008
39317 1 3 -7.85631 14.0522003 -49.0527
46247 1 3 -16.0771008 29.0967999 -43.028801
40125 1 3 -30.5911007 54.1156998 -47.8700982
47028 1 3 -36.4146004 64.0463028 -40.9440994
47031 1 3 -37.882599 68.3405991 -41.7168999
39968 1 3 -20.7343998 36.8754998 -45.3356018
49336 1 3 2.0504601 -0.158115 -45.1755982
49338 1 3 -1.44641 4.7221799 -47.5974999
49347 1 3 -11.1526003 75.4233017 -40.8450012
49348 1 3 0.357417 74.1903992 -43.5317993
50220 1 3 14.6180001 -0.630739 -48.8911018
59696 1 3 4.4377799 -0.356553 -44.4045982
59627 1 3 13.1971998 -0.671761 -47.0662994
71362 1 3 24.1207008 0.282457 -47.5331002
72184 1 3 -18.0552998 74.9197006 -47.5768013
86275 1 3 7.76365 75.0011978 -47.3945999
85383 1 3 2.21473 75.5207978 -44.3054009
86273 1 3 10.1252003 75.7341004 -47.6274987
96547 1 3 8.4768496 -1.75365 -46.1176987
96468 1 3 16.9235002 -1.34041 -49.263401
73740 1 3 14.2778998 74.1231995 -47.9217988
74333 1 3 5.41817 74.1020966 -47.3033981
67469 1 3 12.4738999 75.4533005 -47.0764008
85332 1 3 -5.6475902 76.0633011 -43.9174004
96807 1 3 26.0834007 -1.61244 -43.8739014
63443 1 3 3.41676 74.8712998 -46.3358002
89301 1 3 0.106394 1.24663 -45.6106987
85331 1 3 -3.43275 76.2218018 -44.9325982
96370 1 3 10.6856003 -1.01934 -47.0175018
85070 1 3 -13.3107004 76.0677033 -41.7849999
85314 1 3 -14.8902998 75.8322983 -43.7841988
85315 1 3 -8.8395596 75.1094971 -40.7738991
85318 1 3 -16.1191006 75.5218964 -46.0129013
85329 1 3 -6.5710702 75.2776032 -41.6598015
85338 1 3 -1.3263 75.0399017 -45.7459984
96427 1 3 21.8216 -0.249498 -48.6595993
96818 1 3 27.8188992 -1.27826 -42.1795006
96406 1 3 19.3850994 -0.811724 -49.1080017
96808 1 3 24.3985996 -0.701833 -45.3591995
30 1 3 68.473198 -0.615941 -45.3911018
31 1 3 50.6570015 -1.4294 -44.6809006
49335 1 3 46.2038002 -0.254445 -45.3950997
49337 1 3 58.9972992 -1.0276999 -47.7350006
49350 1 3 32.5695 75.453598 -40.8947984
49351 1 3 51.1693001 66.1109009 -42.5858994
49352 1 3 53.1161003 62.3690987 -41.5385018
49353 1 3 73.146698 28.3628006 -42.6306992
49354 1 3 75.0319977 24.6511002 -41.4347
49355 1 3 76.8860016 20.7133007 -47.6896019
76908 1 3 57.4523011 54.4417992 -48.4706002
76909 1 3 56.7869988 56.9342004 -48.1609993
86934 1 3 50.1035004 68.1183014 -43.4054985
86931 1 3 51.5327988 64.2257996 -41.1904984
86946 1 3 46.5225983 72.5332031 -46.9734002
86162 1 3 68.4011994 34.9501992 -46.2653999
98393 1 3 76.3265991 -1.09459 -40.7363014
86290 1 3 16.6569004 74.9571 -48.0932999
86882 1 3 28.9162998 75.8684006 -43.9230996
96820 1 3 34.3549996 -1.2837 -40.971199
98421 1 3 83.6632004 -0.128911 -44.5934983
98668 1 3 88.1371994 -0.5947441 -46.1596985
98375 1 3 70.1880035 -1.52253 -43.9360008
96825 1 3 32.0205002 -1.33033 -40.2933006
96853 1 3 39.4529991 -0.763599 -44.5028
97996 1 3 65.9181976 -0.120421 -48.7779999
86897 1 3 37.1819 75.0588989 -41.2588997
73596 1 3 76.2120972 21.4057999 -45.2541008
86899 1 3 40.5283013 76.0719986 -44.2742005
86900 1 3 38.301899 75.9095002 -43.3121987
86906 1 3 42.4518013 74.9992982 -45.4159012
86883 1 3 34.8339997 75.0133972 -40.6011009
96852 1 3 38.7429009 -0.596873 -42.1833992
61196 1 3 56.8193016 -0.0837466 -48.0612984
98115 1 3 52.7028008 -1.93504 -45.8916016
64209 1 3 69.5904007 32.8350983 -46.4127998
72972 1 3 85.6647034 4.6876302 -46.8167
76118 1 3 84.6488037 9.5457297 -47.0018005
61264 1 3 48.5707016 -0.490488 -44.5595017
98420 1 3 83.1244965 -0.0878483 -42.1733017
77501 1 3 66.9259034 39.1409988 -46.6060982
67482 1 3 23.7418995 74.9207002 -49.0744019
72931 1 3 68.1776962 0.372359 -47.5637017
97975 1 3 63.4674988 -0.661524 -49.3167992
86150 1 3 72.0596008 30.3785 -43.4028015
72982 1 3 80.9729004 11.9386998 -47.5928002
86147 1 3 73.4367981 26.5093994 -41.1486015
76111 1 3 85.1666031 7.1100001 -46.9571992
76115 1 3 80.3057022 14.3526001 -47.9411012
76752 1 3 67.0053024 36.6559983 -47.0428009
73766 1 3 59.0565987 49.7429009 -47.669899
73756 1 3 63.7972985 42.4482994 -46.7988014
73753 1 3 25.656601 74.913498 -47.5929985
76717 1 3 89.0347977 1.6982302 -46.1085014
96840 1 3 36.7850991 -0.859814 -40.7658997
76125 1 3 78.617302 19.0958996 -48.3026009
73629 1 3 75.7398987 22.7082005 -43.0546989
86283 1 3 19.0587997 75.4392014 -48.5050011
73612 1 3 70.1492004 31.4925003 -44.4291992
98408 1 3 81.0658035 -0.502864 -40.9303018
64993 1 3 47.7340012 70.4096985 -46.7915001
86638 1 3 30.4536991 76.1095963 -41.905201
74396 1 3 48.3117981 69.2016983 -44.6717987
74413 1 3 53.7825012 60.4477997 -43.2024002
74380 1 3 54.1934013 59.2254982 -45.476799
76895 1 3 63.2965012 44.8721008 -46.9323998
98388 1 3 78.6592026 -0.928793 -41.3857994
74401 1 3 44.4033013 73.8361969 -46.4655991
76902 1 3 62.703701 47.2812004 -47.0945015
98665 1 3 85.774498 -1.00044 -45.6269989
86886 1 3 27.6411991 75.5212021 -46.1096001
86303 1 3 61.1307983 49.0854988 -46.6596985
76124 1 3 79.4411011 16.6865006 -48.3075981
97939 1 3 54.8189011 -1.09824 -46.9440002
98386 1 3 71.9093018 -1.18111 -42.2103996
97100 1 3 44.0764008 -0.984518 -45.7966004
98387 1 3 73.9819032 -0.772232 -40.9042016
97097 1 3 41.7851982 -1.5591902 -45.2226982
96819 1 3 29.6926995 -0.909539 -40.6260987
76899 1 3 58.3564987 52.1447983 -48.0309982
85519 1 3 83.0799027 11.3523998 -46.535801
86125 1 3 87.5720978 3.5794101 -45.5261002
98037 1 3 61.1223984 -1.43687 -48.8395996
86281 1 3 21.4633007 75.7752991 -49.0485992
86909 1 3 65.6436997 41.1012001 -45.968399


==> anc/6hex_free_main.txt <==
# LAMMPS data file written by OVITO
2977 atoms
4 atom types
1.5494194 89.3625488 xlo xhi
-0.5885881 75.2663269 ylo yhi
-80.0 80.0 zlo zhi
-44.0226059 0.0 0.0 xy xz yz

Masses

1  12.000
2  12.000
3   1.000
4   0.010

Atoms

21950 1 1 -2.84912 10.3165999 -48.1817017
23051 1 2 -14.9318 54.6582985 -43.1954002
20504 1 2 -6.83038 14.3106003 -48.7888985
20525 1 2 -8.2044697 18.2259007 -46.1957016
20528 1 2 -7.55648 16.3789005 -47.6805992
21153 1 2 -11.2558003 23.4281006 -42.3641014
21155 1 1 -19.8239994 37.4480019 -45.1529999
21158 1 1 -12.2047005 23.974001 -41.0932007
21160 1 2 -13.8457004 26.6273995 -40.8256989
21161 1 2 -14.3873997 27.8127995 -41.2811012
21162 1 1 -15.8191996 31.0344009 -43.8412018
21163 1 2 -15.3657999 29.9016 -43.2053986
21164 1 1 -18.5949993 36.7731018 -45.2089005
21165 1 1 -18.3481999 35.4033013 -45.3782005
21166 1 1 -25.7203999 49.2268982 -48.6147003
21288 1 2 -28.8267002 52.2397003 -48.6963005
21305 1 2 -24.2630005 44.5980988 -47.8717004
21306 1 1 -24.1601009 45.9670982 -47.6983986
21307 1 2 -23.4109001 43.7271004 -47.2359009
21308 1 1 -28.5711994 53.4511986 -48.0772018
21309 1 2 -30.2019005 56.2294006 -46.2215004
21310 1 2 -25.0245991 46.8969002 -48.2584
21311 1 2 -27.8113003 51.3758011 -49.0377998
21312 1 2 -29.5482998 54.3292999 -47.6324997
21936 1 2 -19.9491998 38.8227997 -44.8834
21937 1 2 -33.3086014 61.1164017 -41.3021011
21938 1 1 -21.0785999 39.6295014 -45.049099
21942 1 1 -34.1898995 62.2134018 -41.2965012
21944 1 2 -35.7154999 64.841797 -41.2013016
21945 1 2 -36.1968994 66.0044022 -41.7648011
21946 1 1 -37.5373001 69.9486008 -43.0704994
21947 1 2 -37.1520996 68.8443986 -42.3497009
20382 1 1 -3.7646501 11.2775002 -48.5873986
20521 1 2 -2.2802 6.6470199 -47.9174004
20524 1 1 -6.5793801 15.5094996 -48.1427002
20526 1 2 -3.0460601 8.9470798 -48.284401
20527 1 2 -5.8134399 13.4434004 -49.1186981
22046 1 1 -13.6674004 36.1907997 -46.200901
22113 1 2 -8.7321396 19.6765003 -44.2961006
22114 1 2 -11.7637997 25.2900009 -40.5732994
22115 1 1 -12.4691 26.4769001 -40.7406998
22116 1 1 -13.5991001 28.7943993 -41.887001
22117 1 2 -16.6951008 33.5046005 -45.3359985
22118 1 2 -17.0580997 34.8493996 -45.4543991
22120 1 2 -17.4549008 37.5778008 -45.0709
22179 1 2 -9.5363703 24.3255997 -40.4360008
22183 1 1 -8.9169198 22.2670994 -41.7179985
22190 1 1 -9.9909296 23.1786995 -41.2672005
22191 1 2 -9.2065697 21.0900002 -42.3583985
22194 1 1 -10.4397002 25.3425999 -40.1512985
22196 1 2 -12.2294998 28.7525997 -41.5792008
22199 1 1 -11.7244997 27.6702996 -40.8532982
22206 1 1 -11.3381004 29.7220993 -42.0325012
22343 1 1 -14.0495005 29.781601 -42.7825012
22344 1 2 -12.5963002 32.5009003 -44.8465004
22345 1 1 -13.5649004 31.7229996 -44.1972008
22346 1 2 -13.1308003 30.7096997 -43.3167
22347 1 2 -14.9468002 31.9578992 -44.3964996
22348 1 1 -15.3620997 33.1040001 -45.1048012
22349 1 2 -12.9986 33.6072006 -45.5957985
22356 1 2 -11.7680998 30.6205006 -43.0057983
22647 1 2 -16.2000008 37.0948982 -45.4263993
22649 1 2 -14.6906996 35.2853012 -45.8930016
22650 1 1 -14.3520002 33.9667016 -45.5811005
22651 1 1 -15.9931002 35.7408982 -45.6526985
22734 1 1 -24.8225003 48.2666016 -48.1685982
22735 1 1 -29.2558003 55.4546013 -46.875599
22737 1 1 -22.5342007 44.1557999 -46.2462998
22738 1 1 -22.3239002 45.5477982 -46.1472015
22739 1 1 -22.8040009 47.8031998 -46.9155006
22740 1 2 -23.0977993 46.4365998 -46.9105988
22741 1 1 -21.6825009 48.2780991 -46.2359009
22742 1 2 -25.5154 50.5964012 -48.4542008
22743 1 1 -24.2206001 51.0088005 -48.0765991
22744 1 2 -23.2938995 50.0630989 -47.6271019
22745 1 1 -26.5125008 51.5825997 -48.5802994
22746 1 1 -22.059 50.4889984 -47.1277008
22747 1 2 -21.2858009 49.6081009 -46.3717003
22748 1 2 -23.6308003 48.7090988 -47.5825997
22749 1 2 -23.2406006 55.0710983 -47.6590996
22750 1 2 -22.5592995 52.7630997 -47.7344017
22751 1 1 -23.8682004 52.3606987 -48.0200005
22752 1 1 -20.4276009 52.2462006 -46.732399
22753 1 2 -21.6513005 51.8182984 -47.2559013
22754 1 1 -26.2017002 52.901001 -48.1852989
22755 1 2 -20.9086 54.5195008 -47.3855019
22756 1 1 -24.8782006 53.3179016 -48.0438004
22757 1 2 -24.5699005 54.6467018 -47.7436981
22758 1 2 -26.9139996 55.0549011 -47.3465996
22759 1 1 -25.5912991 55.4978981 -47.3223
22760 1 1 -27.9123994 55.8305016 -46.7552986
22761 1 2 -27.2287007 53.8028984 -47.8819008
22762 1 1 -22.2178002 54.1198006 -47.6842003
22763 1 2 -27.5585003 56.9501 -45.9995004
22764 1 1 -23.9503994 57.1864014 -46.7574997
22765 1 2 -25.2672005 56.7221985 -46.7360993
22766 1 1 -22.9377004 56.3880997 -47.2961998
22767 1 1 -20.0126991 53.5740013 -46.8778
22768 1 2 -21.6075993 56.8202019 -47.2257004
22828 1 1 -33.1579018 75.0270004 -46.9370004
22829 1 1 -31.8241005 74.7575989 -46.7579003
22830 1 1 -35.4980011 74.4652024 -46.5349999
22831 1 2 -34.1435013 74.2086029 -46.414299
22833 1 2 -31.4015007 73.5633011 -46.1941986
22896 1 1 -22.0643005 41.9104996 -45.2675018
22897 1 2 -30.7595997 57.7966995 -44.4273987
22898 1 2 -33.6904984 63.4305992 -40.8410988
22899 1 1 -34.3530998 64.6680985 -40.9863014
22900 1 1 -35.4099999 67.1404038 -41.9014016
22901 1 2 -38.3179016 71.6345978 -45.4141998
22902 1 2 -38.7327004 72.7929001 -46.0219002
22903 1 1 -15.1906996 39.1515007 -44.7324982
22905 1 1 -17.7600003 42.6889 -42.8753014
22906 1 2 -17.7220993 41.3835983 -43.3680992
22907 1 2 -15.3199997 41.4219017 -43.1465988
22908 1 2 -19.8913002 42.9673996 -43.9710008
22909 1 1 -19.9608002 41.5882988 -44.2164002
22910 1 1 -18.8509008 40.7929001 -43.9404984
22911 1 2 -16.4125004 39.5723992 -44.2318001
22912 1 1 -15.1020002 37.948101 -45.4155007
22913 1 2 -13.8782998 37.5410004 -45.9350014
22915 1 1 -17.5643006 38.8605996 -44.5471993
22916 1 2 -18.8003998 39.4794007 -44.4149017
22917 1 2 -21.0704994 41.0191002 -44.8611984
22918 1 1 -16.4871006 40.7612992 -43.5181008
22924 1 2 -21.8279 43.2882004 -45.3908005
22925 1 2 -16.6201992 43.2533989 -42.2925987
22926 1 2 -18.8400994 43.5056 -43.2155991
22928 1 1 -20.7866001 43.8321991 -44.6111985
22929 1 1 -17.6870995 45.4123001 -42.2276001
22930 1 2 -20.5769005 45.2125015 -44.516201
22931 1 1 -18.7425003 44.8819008 -42.9810982
22932 1 2 -16.6418991 44.5722008 -41.8325005
22933 1 1 -19.9515992 47.9455986 -44.598999
22934 1 1 -20.1655998 50.0858002 -45.6902008
22935 1 2 -21.3043995 46.0670013 -45.3440018
22936 1 1 -19.2987995 47.1170006 -43.6870995
22937 1 2 -20.9820004 47.4257012 -45.3844986
22938 1 2 -19.5443001 49.2734985 -44.7420998
22939 1 1 -19.5751 45.7453003 -43.6959
22940 1 2 -18.2959004 47.6533013 -42.872799
22941 1 2 -19.7115002 51.3894997 -45.8945008
22945 1 2 -18.5217991 49.7993012 -43.9499016
22946 1 1 -17.5379009 46.7969017 -42.0708008
22947 1 2 -23.6110001 58.3580017 -46.0774002
22948 1 1 -24.5510006 58.9482994 -45.2298012
22949 1 1 -26.2376995 57.4005013 -45.9975014
22950 1 2 -25.862301 58.4710007 -45.1856995
22951 1 2 -29.8561002 57.1952019 -45.2862015
22952 1 1 -28.5123005 57.5830994 -45.2006989
22953 1 1 -30.3862991 58.7318001 -43.4757004
22954 1 2 -26.7877007 59.0163994 -44.2933998
22955 1 1 -28.1154003 58.5794983 -44.3045998
22958 1 2 -29.0435009 59.1333008 -43.4183006
22959 1 2 -27.2961998 60.5228005 -42.4746018
22960 1 2 -27.4454003 63.2700997 -40.0242004
22961 1 2 -30.1425991 62.4325981 -40.0778999
22962 1 2 -29.5809002 60.7109986 -41.6593018
22963 1 2 -31.4825001 62.3372002 -40.4730988
22964 1 1 -24.1541996 59.9740982 -44.3718987
22965 1 1 -26.3757 59.9958992 -43.3871002
22966 1 1 -28.6355 60.1095009 -42.5021019
22967 1 1 -30.9484998 60.3931008 -41.7971993
22968 1 2 -24.6637001 61.5121002 -42.5895996
22969 1 2 -25.0627003 60.4770012 -43.4375
22970 1 1 -25.5984001 62.0774994 -41.7173004
22971 1 1 -26.8847008 61.5309983 -41.5960007
22972 1 2 -27.8192997 62.1166 -40.7322998
22973 1 1 -29.1630993 61.7052002 -40.7661019
22974 1 1 -31.9116994 61.2056007 -41.1892014
22975 1 2 -31.2786999 59.2925987 -42.5760002
22976 1 2 -25.2956009 63.3007012 -41.1110992
22977 1 1 -26.2901001 63.9706002 -40.3969994
22978 1 1 -32.3651009 63.4331017 -40.3345986
22979 1 2 -31.8281994 64.6446991 -39.8670006
22980 1 2 -34.0545006 67.0194016 -41.5553017
22981 1 1 -31.4405003 66.928299 -40.5681
22982 1 2 -27.4239998 66.0700989 -39.9655992
22983 1 1 -33.5842018 65.8486024 -40.9508018
22984 1 2 -32.3114014 65.8454972 -40.3886986
22985 1 1 -27.7679005 67.2557984 -40.6346016
22986 1 1 -30.1215992 66.8815002 -40.0988998
22987 1 2 -26.2724991 65.3732987 -40.3550987
22988 1 1 -29.4909001 68.6229019 -41.6516991
22989 1 2 -31.8183995 67.9600984 -41.4259987
22990 1 1 -33.1413994 68.0295029 -41.8624992
22991 1 2 -29.1177998 67.6369019 -40.7286988
23127 1 1 -35.8471986 68.3794022 -42.4059982
23128 1 2 -34.3217011 71.1621018 -44.3345986
23129 1 1 -35.2877998 70.3307037 -43.7612992
23130 1 2 -34.8902016 69.2503967 -42.9651986
23131 1 2 -36.6557999 70.6064987 -43.9179002
23132 1 1 -37.0365982 71.5466004 -44.8852998
23133 1 2 -34.7111016 72.2231979 -45.152401
23134 1 1 -31.9941998 71.7369995 -44.7094002
23135 1 1 -32.9645004 70.9504014 -44.0875015
23136 1 1 -32.5744019 69.941803 -43.2080002
23137 1 1 -31.2248001 69.7761002 -42.8895988
23138 1 2 -30.2511006 70.5210037 -43.5569
23139 1 2 -30.8444004 68.8079987 -41.9585
23140 1 2 -33.5376015 69.0866013 -42.6753006
23141 1 1 -29.6760998 72.1691971 -45.2328987
23142 1 2 -28.5128994 69.3047028 -42.3861008
23144 1 1 -28.8966008 70.2645035 -43.3292008
23145 1 2 -30.6392002 71.4817963 -44.4926987
23432 1 1 -33.742199 73.0604019 -45.7168007
23433 1 2 -36.4738007 73.5952988 -46.0797005
23434 1 1 -36.0723 72.4552002 -45.3647003
23435 1 1 -37.8283005 73.7843018 -46.3027992
23436 1 2 -32.3785019 72.7783966 -45.554699
22769 1 1 -20.5755997 55.8795014 -47.3105011
22802 1 1 -21.3057995 58.1150017 -46.7835999
22805 1 1 -27.3547993 72.4740982 -45.8624992
22832 1 2 -30.0657997 73.1248016 -46.1876984
22840 1 1 -25.0345001 72.7867966 -46.4874001
22842 1 2 -27.7413006 73.4002991 -46.8419992
22843 1 2 -25.3978996 73.8299027 -47.3507996
22844 1 1 -29.0993004 73.5482025 -47.0933991
22845 1 1 -26.7483998 74.0991974 -47.5112992
22957 1 2 -22.3013992 58.8433 -46.1255989
22992 1 2 -26.7964993 67.890503 -41.4222985
23084 1 1 -21.9412994 59.9618988 -45.3717003
23086 1 2 -22.4662991 61.5388985 -43.6302986
23087 1 1 -23.3950005 62.0845985 -42.7415009
23089 1 1 -22.8575002 60.4877014 -44.4589997
23102 1 2 -23.1086998 63.3115997 -42.1393013
23104 1 1 -24.1271 63.9827996 -41.460701
23108 1 1 -23.0499001 66.0697022 -42.0084991
23110 1 2 -24.1011009 65.3787003 -41.4017983
23111 1 1 -25.5102005 67.3402023 -41.5301018
23112 1 1 -25.2523995 66.0669022 -41.0098
23119 1 2 -23.2796002 67.3600006 -42.4944992
23122 1 2 -24.5366993 67.9567032 -42.3244019
23143 1 1 -27.1655998 68.9440994 -42.2673988
23146 1 2 -26.5874996 70.5462036 -43.9883996
23147 1 1 -25.6322994 71.1364975 -44.8198014
23148 1 1 -23.9421006 69.6287003 -43.9602014
23149 1 2 -24.3097 70.6900025 -44.7905998
23150 1 1 -27.9325008 70.9087982 -44.1100006
23151 1 1 -24.8885002 69.0667038 -43.098999
23152 1 2 -28.3208008 71.866501 -45.0541
23153 1 2 -26.0056 72.1423035 -45.7155991
23158 1 2 -26.2052994 69.5423966 -43.0914001
21951 1 1 -7.2626701 17.4818001 -46.8905984
21958 1 2 -3.53686 12.6471005 -48.4762993
21961 1 1 -4.5239101 13.639 -48.6307984
21970 1 1 -4.2112198 14.9552002 -48.2332001
21974 1 2 -4.9229398 17.1021996 -47.3837013
21976 1 1 -5.9203902 17.8640004 -46.7745018
21977 1 2 -5.2379599 15.8575002 -47.9342996
21979 1 2 -5.56316 18.9661008 -45.9950982
22044 1 1 -11.3478003 36.6866989 -46.7587013
22045 1 1 -10.0297003 36.2717018 -46.9925004
22047 1 2 -12.3649998 35.7608986 -46.4785004
22049 1 2 -9.6830302 34.9564018 -46.6680985
22167 1 2 -7.8474798 19.1480999 -45.2206001
22168 1 1 -6.5101099 19.5641003 -45.1624985
22169 1 1 -8.3473101 20.5860005 -43.3252983
22171 1 1 -6.1080198 20.5454006 -44.2532997
22174 1 2 -7.0258598 21.0580006 -43.3340988
22177 1 2 -8.2008801 24.4190006 -40.0792999
22178 1 2 -7.5922899 22.6688004 -41.6208992
22182 1 1 -6.6328502 22.0664997 -42.4464989
22189 1 1 -7.2034302 23.6935997 -40.7510987
22195 1 2 -9.9229002 26.5806999 -39.7391014
22197 1 1 -9.5838099 28.7982006 -40.645401
22200 1 2 -10.4408999 27.7387009 -40.3204003
22202 1 1 -8.2437296 28.7903004 -40.2234993
22205 1 2 -10.0007 29.7084008 -41.6202011
22350 1 1 -10.2653999 33.0096016 -45.3627014
22351 1 1 -11.2276001 32.2753983 -44.6627007
22352 1 1 -10.8118 31.3759995 -43.682499
22353 1 1 -9.4529801 31.2488995 -43.3783989
22355 1 2 -9.0393696 30.4493008 -42.3110008
22648 1 1 -12.0200005 34.4468994 -46.1525002
22652 1 2 -10.6626997 34.1002998 -46.1389999
22736 1 2 -11.5802002 38.0382996 -46.4967995
22914 1 1 -12.8024998 38.4241982 -45.9491998
22919 1 2 -14.0567999 39.9257012 -44.5415993
22920 1 1 -15.3886995 42.6074982 -42.4202004
22921 1 1 -14.1021004 41.0171013 -43.6833
22922 1 2 -12.9527998 41.7675019 -43.4620018
22923 1 2 -12.8900004 39.6068001 -45.2220001
22927 1 1 -14.2095003 43.2556 -42.0485992
22942 1 1 -15.4995003 45.1214981 -41.2426987
22943 1 2 -16.4864998 47.3233986 -41.3106995
22944 1 1 -17.9428998 49.0055008 -42.9580002
22956 1 1 -18.6152992 51.8773004 -45.1800003
23000 1 1 -11.7839003 40.4365006 -45.1062012
23011 1 2 -14.2750998 44.453701 -41.3395004
23029 1 2 -15.5078001 46.4529991 -40.8185005
23030 1 1 -18.0555992 51.0988007 -44.1641998
22797 1 2 -18.8071995 54.0079002 -46.3142014
22798 1 1 -18.3843994 55.3344994 -46.469101
22799 1 2 -19.9785004 58.5658989 -46.7383003
22800 1 1 -17.6291008 58.0517006 -46.5856018
22801 1 1 -18.9382 57.6439018 -46.9001008
22803 1 2 -17.3040009 59.4177017 -46.4432984
22804 1 2 -19.2665005 56.2808991 -47.0023003
22806 1 1 -23.7007008 72.3776016 -46.4159012
22809 1 1 -19.8052998 70.8686982 -46.5023995
22811 1 2 -21.0951004 71.3925018 -46.4543
22836 1 2 -22.0154991 74.846901 -48.5382004
22838 1 2 -24.3843994 74.5269013 -47.9920006
22839 1 1 -20.7138005 74.4069977 -48.4836006
22841 1 2 -22.7087002 73.0509033 -47.1343994
22846 1 1 -21.3831997 72.6011963 -47.0884018
22848 1 2 -20.3418007 73.3616028 -47.6521988
22849 1 1 -23.0475006 74.1690979 -47.9090004
22993 1 1 -11.8135004 41.5057984 -44.2162018
23001 1 2 -12.9877006 42.8529016 -42.5900994
23007 1 1 -13.0924997 45.1002998 -40.9696008
23018 1 1 -16.2698002 48.7092018 -41.243599
23019 1 1 -14.3837004 46.9774018 -40.1766014
23022 1 2 -16.9389992 49.543499 -42.1446991
23023 1 1 -16.5011006 50.8616982 -42.3251991
23024 1 2 -15.4619999 51.3838005 -41.5427017
23025 1 2 -15.2293997 49.2275009 -40.4594002
23026 1 1 -14.8521004 50.5797005 -40.5679016
23027 1 1 -14.3935003 48.3235016 -39.7849007
23028 1 2 -13.1629 46.2879982 -40.2411995
23048 1 2 -18.1364994 53.1675987 -45.4207001
23049 1 1 -16.5599003 54.942299 -44.9505998
23050 1 2 -15.4765997 53.4113999 -42.8759996
23052 1 1 -14.9257002 52.6441002 -41.8438988
23056 1 1 -16.5265999 52.8992996 -43.6416016
23057 1 2 -17.0352001 51.6262017 -43.3680992
23058 1 2 -17.0566006 53.6624985 -44.6861
23059 1 1 -15.4797001 55.4345017 -44.2184982
23060 1 2 -16.7642002 57.1016998 -46.0304985
23063 1 2 -17.1959 55.7756996 -45.875599
23080 1 2 -19.6720009 59.831501 -46.2182007
23081 1 2 -20.2759991 61.5812989 -44.6831017
23082 1 2 -21.2028999 62.1166 -43.7881012
23083 1 1 -20.6457997 60.4808998 -45.4553986
23085 1 1 -18.3516998 60.3115006 -46.2016983
23088 1 1 -19.0046005 62.1467018 -44.8198014
23090 1 2 -18.0344009 61.5485001 -45.6225014
23099 1 1 -20.9051992 63.3213997 -43.1506996
23100 1 1 -21.927 63.9847984 -42.4645996
23101 1 2 -19.7101002 63.9813996 -43.4600983
23103 1 1 -18.6886006 63.3334999 -44.1646996
23105 1 2 -17.4731999 63.9765016 -44.4520989
23106 1 1 -19.6718006 65.3731995 -43.3787003
23107 1 2 -21.8939992 65.3797989 -42.3913994
23109 1 2 -20.8339005 66.0602036 -42.999199
23113 1 2 -18.6168003 66.0354996 -44.0181999
23120 1 1 -22.3122006 67.9546968 -43.3097
23121 1 1 -21.0725002 67.3361969 -43.5143013
23123 1 2 -20.1254005 67.8983994 -44.3720017
23124 1 1 -18.8878994 67.2802963 -44.5803986
23154 1 1 -22.6567993 69.0858002 -44.0522003
23155 1 2 -21.7264996 69.6278 -44.9397012
23156 1 1 -22.0655994 70.7602005 -45.6800995
23157 1 2 -23.3595009 71.2769013 -45.6272011
23159 1 2 -20.4654007 69.0460968 -45.0861015
23160 1 1 -19.5156994 69.6315003 -45.9225998
69856 1 1 -2.1712401 8.0155096 -47.7438011
69857 1 2 -1.40741 5.7735901 -47.3142014
70486 1 2 2.1220901 0.916252 -45.0038986
70488 1 1 1.02686 1.70891 -45.2531014
71287 1 1 -0.488618 6.1988902 -46.3633003
71288 1 1 -0.288634 7.5894499 -46.2517014
71289 1 1 -0.807868 9.8497106 -46.9690018
71290 1 2 -1.09176 8.4817105 -46.9784012
71293 1 1 -2.2373099 13.0563002 -48.1119995
71294 1 2 -1.30943 12.1106997 -47.6650009
71298 1 2 -1.64651 10.7573996 -47.6175995
71301 1 1 -1.88097 14.4076996 -48.0597
71306 1 1 -2.88795 15.3678999 -48.0858002
71307 1 2 -2.57913 16.6949005 -47.7793007
71309 1 1 -3.6002701 17.5440998 -47.353199
71315 1 2 -3.27581 18.7595005 -46.7490006
71446 1 1 0.0428959 3.9614502 -45.4157982
71467 1 2 1.0660501 3.08231 -45.0768013
71474 1 2 0.270977 5.3313499 -45.5581017
71499 1 1 -4.2446599 19.4239998 -45.9954988
71500 1 2 -3.86639 20.4796009 -45.1651993
71504 1 2 -4.7876702 21.0037003 -44.2563019
71509 1 2 -5.3010402 22.4974995 -42.4305001
71510 1 2 -5.4863801 25.2572003 -40.0047989
71515 1 1 -4.3780298 21.9792004 -43.3445015
71521 1 1 -4.90338 23.5116005 -41.5540009
71522 1 2 -5.85629 24.1037998 -40.7132988
71538 1 1 -7.6771403 30.3108997 -42.0107002
71541 1 2 -7.2630701 29.4708996 -40.9669992
71688 1 2 -8.49543 31.8962002 -44.1590004
71691 1 1 -7.9426398 33.5007019 -45.8740006
71692 1 2 -6.7202602 30.8934994 -42.8488998
71694 1 1 -7.1363301 31.6942005 -43.9154016
71695 1 2 -8.90267 32.7738991 -45.1645012
71382 1 2 -8.3259001 34.6151009 -46.6234017
71385 1 2 -9.0125999 37.2083016 -47.2420006
72112 1 2 -10.5208998 38.9449006 -46.5284996
72114 1 1 -9.2768002 38.5649987 -47.0371017
72328 1 2 -10.7128001 42.3484993 -44.1161003
72333 1 1 -10.6424999 40.155201 -45.848301
72337 1 1 -10.7245999 43.4079018 -43.2108002
72338 1 2 -11.8414002 43.6281014 -42.4043007
72340 1 1 -11.8740998 44.7308007 -41.5486985
72354 1 2 -13.7210999 51.0695992 -39.8886986
72355 1 2 -11.9714004 46.9267006 -39.8694992
72395 1 2 -15.5946999 57.5495987 -45.4085999
72425 1 1 -15.9997998 59.8376007 -46.104599
72426 1 1 -16.724001 62.0688019 -45.6332016
71286 1 2 10.6378002 -0.151402 -46.3586998
71291 1 1 0.319632 10.3219004 -46.2988014
71296 1 1 -0.0727112 12.5353003 -47.1694984
71297 1 2 0.706734 11.6541996 -46.4219017
71299 1 2 -1.24973 17.1161003 -47.6898003
71300 1 2 -0.571478 14.8080998 -47.7745018
71302 1 1 1.5612902 14.2868996 -46.7751999
71303 1 2 0.335994 13.8631002 -47.2971001
71305 1 2 1.08215 16.5589009 -47.4230004
71312 1 1 -0.228228 16.1637001 -47.7212982
71314 1 1 -1.95804 19.2210999 -46.7625008
71316 1 1 -0.94668 18.4286995 -47.3126984
71317 1 1 1.97845 15.6122999 -46.9194984
71318 1 2 0.384147 18.8565006 -47.2387009
71453 1 1 6.99195 0.817415 -44.492199
71455 1 1 4.4437099 4.6919499 -43.2069016
71456 1 2 4.4780002 3.3741 -43.6687012
71457 1 2 6.8331299 3.3079 -43.2071991
71458 1 2 2.3041799 4.99928 -44.2815018
71459 1 1 2.2307799 3.6243999 -44.5173989
71460 1 1 3.3318501 2.81234 -44.232399
71461 1 2 5.7290201 1.35688 -44.1803017
71462 1 1 7.2130098 -0.460492 -44.9940988
71463 1 2 8.3878803 -0.7818311 -45.6314011
71464 1 1 9.4666596 0.0843457 -45.6548996
71465 1 1 4.4974098 0.729973 -44.3841019
71466 1 2 3.3183899 1.4484102 -44.5507012
71468 1 1 5.6810098 2.6630299 -43.6565018
71469 1 2 8.1376495 1.6261801 -44.3213997
71470 1 1 6.7547899 4.53896 -42.5545006
71471 1 1 8.0766697 2.80601 -43.5782013
71472 1 2 9.2238598 3.56177 -43.3277016
71473 1 2 9.35322 1.27869 -44.9286996
71475 1 2 5.5470801 5.2374501 -42.5503006
71476 1 2 3.3703201 5.5167599 -43.5437012
71477 1 1 7.9147202 5.1736798 -42.1049995
71478 1 1 1.36018 5.86229 -44.8443986
71479 1 1 4.4745102 7.3984699 -42.4838982
71480 1 2 1.53674 7.2385101 -44.7103997
71481 1 1 3.4353099 6.8821602 -43.2608986
71482 1 2 5.51155 6.5532198 -42.0830002
71483 1 1 2.0894799 9.97085 -44.7042008
71484 1 1 1.83107 12.1260996 -45.7452011
71485 1 2 0.752384 8.1001902 -45.4728012
71486 1 1 2.79 9.1261997 -43.8459016
71487 1 2 1.04747 9.4629603 -45.4796982
71488 1 2 2.47332 11.3058005 -44.8200989
71489 1 1 2.55702 7.7515998 -43.9070016
71490 1 2 3.79859 9.6465998 -43.0331001
71491 1 2 2.2811101 13.4301996 -45.9421998
71492 1 1 6.6188503 7.0933299 -41.4263993
71493 1 2 5.6228199 9.2969704 -41.4948006
71494 1 1 4.11659 11.0067997 -43.0783997
71495 1 2 3.5048001 11.8188 -44.0337982
71496 1 1 4.5898199 8.7777901 -42.2797012
71497 1 2 -1.61655 20.3792992 -46.0606995
71498 1 1 -2.5546 20.9570008 -45.2019997
71506 1 1 3.3826301 13.9095002 -45.2318001
71514 1 1 -2.1549001 21.9657994 -44.3247986
71518 1 2 -2.6666601 23.4832993 -42.5233994
71519 1 2 -3.06427 22.4589997 -43.3858986
71520 1 1 -3.6105299 24.0489998 -41.6590996
71526 1 2 -3.3108101 25.2723007 -41.0499001
71527 1 1 -4.32372 25.9519006 -40.3689995
71532 1 2 -5.5103698 28.0431995 -40.0617981
71535 1 1 -5.89852 29.1420994 -40.8447
71537 1 2 -4.3298602 27.3556996 -40.3844986
71550 1 1 10.4631996 2.1230099 -44.8156014
71561 1 2 7.8309002 6.3972902 -41.4378014
71579 1 2 6.5945401 8.42342 -40.9954988
71580 1 1 3.9565104 13.1240997 -44.2307015
71319 1 1 1.41567 17.917101 -47.3401985
71328 1 2 11.7535 0.66469 -46.2574997
71329 1 2 13.9813004 1.32856 -47.0009003
71330 1 1 12.9967004 0.365531 -46.8013993
71347 1 2 3.1872201 16.0389996 -46.3586006
71348 1 1 3.6122601 17.3630009 -46.5126
71349 1 2 2.0148301 20.5884991 -46.7303009
71351 1 1 3.05462 19.6720009 -46.9227982
71352 1 1 0.686892 20.1425991 -46.7752991
71354 1 2 2.72748 18.3113995 -47.036499
71355 1 1 -5.6224799 33.9608002 -46.398201
71387 1 1 -7.6802202 36.8082009 -47.4147987
71392 1 2 -5.98632 35.1342011 -47.0615006
71394 1 1 -7.3389502 35.4872017 -47.1090012
71320 1 1 14.7363997 3.5985 -46.4888001
71321 1 2 15.9018002 3.3779099 -47.2164002
71322 1 1 19.1222992 0.182514 -48.7450981
71323 1 1 16.1641007 2.09884 -47.7062989
71324 1 1 17.7812004 0.502116 -48.5856018
71325 1 2 17.4577999 1.79415 -48.1445999
71326 1 2 15.4309998 -0.0109084 -48.5149994
71327 1 1 15.1574001 1.11545 -47.7426987
71331 1 2 13.7931996 2.5759499 -46.3732987
71332 1 2 16.5809002 5.67659 -46.8348007
71333 1 2 19.1095009 5.0896902 -47.7757988
71334 1 1 20.1445999 1.0682 -48.4301987
71335 1 2 22.0452003 2.9094802 -47.5209008
71336 1 2 18.1228008 4.1008801 -47.8050995
71337 1 1 18.4510002 2.7741599 -48.0926018
71338 1 1 19.7917004 2.40308 -48.1878014
71339 1 1 20.4501 4.70085 -47.7771988
71340 1 2 20.7758007 3.3480001 -47.8941994
71341 1 1 22.4016991 1.56444 -47.6777992
71342 1 1 16.844 4.4001598 -47.3372994
71343 1 2 21.4860001 0.724228 -48.3014984
71344 1 1 18.7810002 6.4187398 -47.4856987
71345 1 1 17.5098 6.70959 -46.9841004
71346 1 2 17.2625008 7.9709802 -46.4319992
71350 1 1 4.3682499 20.0723991 -46.6202011
71353 1 2 4.68925 21.4356003 -46.4623986
71356 1 1 -1.9633 33.987999 -46.8796998
71357 1 2 4.3745599 33.1908989 -46.6927986
71358 1 1 4.6971898 31.8295994 -46.5135994
71359 1 1 2.0218899 32.6762009 -46.7826996
71360 1 2 3.0585001 33.5919991 -46.9919014
71361 1 2 0.694386 33.1211014 -46.8322983
71363 1 2 18.1877003 9.0092697 -46.588501
71364 1 2 23.6273003 1.17346 -47.1446991
71365 1 1 22.8945008 3.7886601 -46.8461
71366 1 1 22.6177998 5.1563301 -46.8456002
71367 1 2 21.4253998 5.6276102 -47.3992005
71368 1 2 22.0676003 7.89847 -46.8508988
71369 1 2 19.7798996 7.3979001 -47.4141007
71370 1 1 21.1140995 6.9889002 -47.3217011
71371 1 2 20.1415005 11.0349998 -46.6982994
71372 1 1 21.7779007 9.26787 -46.8061981
71373 1 2 20.4612999 9.6997805 -47.0010986
71374 1 1 19.4536 8.7283697 -47.1134987
71375 1 1 21.1564999 12.0001001 -46.537201
71384 1 2 16.7264996 -0.364931 -48.8180008
71386 1 2 -0.260811 37.1118012 -47.7173996
71388 1 2 -2.62413 36.5612984 -47.7439003
71389 1 1 1.06318 36.7084008 -47.4790001
71390 1 1 -3.2985201 34.3908005 -46.9275018
71391 1 2 -0.956729 34.8303986 -47.3605995
71393 1 2 -3.64028 35.6433983 -47.4458008
71395 1 1 -4.98656 36.0242004 -47.4803009
71396 1 1 0.377778 34.4082985 -47.2882996
71397 1 1 2.7243099 34.9511986 -47.1185989
71398 1 2 1.4055801 35.3507996 -47.3973007
71399 1 1 -1.28279 36.1557999 -47.6795998
71400 1 2 3.2205501 37.2361984 -46.5233002
71401 1 2 3.6284299 35.9039002 -46.6375008
71507 1 2 -0.304869 20.8591004 -46.0985985
71542 1 2 -4.9443498 29.7129002 -41.6991005
71543 1 1 10.4028998 3.2593801 -44.0074005
71544 1 2 11.4782 4.1473198 -43.9519998
71546 1 1 12.6616001 2.7981901 -45.5783005
71547 1 2 12.5635996 3.96148 -44.8089981
71549 1 1 11.6234999 1.8652 -45.5495987
71551 1 2 9.1593704 4.71203 -42.5377007
71553 1 1 11.4295998 5.2714701 -43.1236
71554 1 2 10.2938004 5.5078802 -42.3468018
71556 1 1 10.2329998 6.65204 -41.5456009
71557 1 1 8.9974204 7.0450902 -41.0203018
71568 1 1 5.81034 10.6837998 -41.3916016
71569 1 1 7.6901498 8.9484702 -40.3074989
71572 1 2 5.1210098 11.5333996 -42.2619019
71573 1 1 5.53442 12.8617002 -42.4146996
71574 1 2 6.5691901 13.3785 -41.6250992
71575 1 2 6.8324499 11.2004995 -40.5859986
71576 1 1 7.1862001 12.5611 -40.6660004
71577 1 1 7.6633101 10.2936001 -39.9099998
71578 1 2 8.9070598 8.24965 -40.3194008
71598 1 2 3.8613802 15.1984997 -45.4688988
71606 1 1 5.4844899 14.9173002 -43.7001992
71607 1 2 4.9828802 13.6405001 -43.4370003
71608 1 2 4.94691 15.6843996 -44.7375984
71633 1 1 1.35821 22.4694996 -45.3928986
71634 1 1 0.0600112 21.9578 -45.3186989
71636 1 2 -0.458109 23.5044995 -43.5465012
71637 1 1 -1.39114 24.0478992 -42.6593018
71639 1 1 -0.853905 22.4713993 -44.3964996
71652 1 2 -1.10606 25.2749004 -42.053299
71654 1 1 -2.13831 25.9526006 -41.3979988
71660 1 2 -2.13732 27.3514004 -41.4016991
71661 1 1 -3.62747 29.2252998 -41.7298012
71662 1 1 -3.3173499 28.0291996 -41.0732994
71672 1 2 -2.6756101 29.7828007 -42.5910988
71693 1 1 -5.3600102 30.6117993 -42.6856995
71696 1 2 -4.8352199 32.0004997 -44.5894013
71700 1 1 -6.1882501 32.2937012 -44.744999
71702 1 2 -6.5862003 33.2235985 -45.7056999
71708 1 2 -4.4201298 31.1343994 -43.5779991
71545 1 2 14.5664997 4.8165798 -45.8283005
71548 1 1 13.5254002 4.96489 -44.9147988
71552 1 1 15.4665003 5.8655 -46.0178986
71555 1 2 14.3527002 7.1602302 -44.3135986
71558 1 2 12.4462004 6.2293 -43.1638985
71559 1 1 13.4513998 6.1122699 -44.1240997
71560 1 1 12.4056997 7.3529701 -42.3331986
71562 1 1 11.2785998 8.6475401 -40.6273995
71563 1 2 11.0719004 13.4263001 -39.6360016
71564 1 2 13.3443003 8.37994 -42.4830017
71565 1 2 12.1450005 10.8487998 -40.0015984
71566 1 2 11.3367005 7.5126 -41.4464989
71567 1 1 13.2782002 9.5270205 -41.6823006
71570 1 2 8.30266 13.0553999 -39.968399
71571 1 2 10.0864 8.90267 -39.9317018
71581 1 2 12.2730999 9.6406098 -40.7102013
71582 1 2 15.3219004 7.0616398 -45.3128014
71583 1 1 16.1928997 8.1269398 -45.5466995
71584 1 1 12.8655996 11.9863006 -40.4003983
71585 1 1 14.2870999 8.3023396 -43.5126992
71586 1 1 16.9158994 10.3852997 -45.0761986
71587 1 1 16.0657997 9.3083296 -44.8134003
71588 1 1 15.8498002 11.6391001 -43.3111992
71589 1 2 15.0474997 10.5389996 -42.9980012
71590 1 2 15.1359997 9.38064 -43.7725983
71591 1 1 14.1077004 10.6213999 -41.9648018
71592 1 2 15.6773997 12.8433 -42.6295014
71593 1 2 13.9243002 11.8416996 -41.3031998
71594 1 1 14.6494999 12.9711 -41.6952019
71595 1 2 12.3746996 13.2763996 -40.1307983
71596 1 2 8.8503904 16.3006992 -41.6521988
71597 1 1 8.2125702 17.1280003 -42.5774002
71599 1 1 5.4454298 16.9620992 -45.0021019
71600 1 2 6.5366702 15.4225998 -42.9336014
71601 1 2 7.0787201 16.6714001 -43.2490006
71602 1 1 7.0921502 14.6482001 -41.9087982
71603 1 2 8.9148598 14.2552004 -40.367199
71604 1 1 8.24578 15.1025 -41.2579003
71605 1 1 10.2796002 14.4803 -40.1128998
71609 1 1 6.5300203 17.4475994 -44.2722016
71610 1 2 5.2390599 19.1196995 -46.0797997
71611 1 2 6.4149299 19.5603009 -45.4650002
71612 1 1 7.0426698 18.7166004 -44.5467987
71613 1 2 4.80617 17.7957993 -45.9244004
71614 1 1 6.85035 20.8864002 -45.5974007
71615 1 2 8.1630297 19.1749992 -43.8605996
71616 1 1 12.1984997 17.8358994 -41.7442017
71617 1 2 10.9216004 15.6055002 -40.6376992
71618 1 1 13.0155001 14.4022999 -40.6540985
71619 1 1 10.1674004 16.5890999 -41.2803993
71620 1 2 12.9523002 16.7264996 -41.3456001
71621 1 2 14.2384005 14.2507 -41.3093987
71622 1 1 12.3146 15.6083002 -40.793499
71623 1 2 10.8037005 17.7362004 -41.7607994
71624 1 1 10.0669003 18.6765995 -42.4802017
71625 1 1 8.6894102 20.4328995 -44.1422997
71626 1 2 9.9358196 20.7868996 -43.6442986
71627 1 2 8.7923203 18.3442001 -42.9361
71628 1 2 8.0149603 21.3248997 -44.9715004
71629 1 1 10.6743002 19.8500004 -42.9245988
71630 1 2 2.3235901 21.8395004 -46.1817017
71631 1 2 1.7356302 23.5480004 -44.5943985
71632 1 2 0.810697 24.0758991 -43.6926995
71635 1 1 3.64306 22.3162995 -46.1731987
71638 1 1 3.00718 24.1114006 -44.7322998
71640 1 2 3.96439 23.5347004 -45.5640984
71641 1 1 5.9994702 21.8498002 -46.1431999
71642 1 1 5.2695599 24.0580006 -45.5974007
71643 1 2 6.3222299 23.2129002 -45.9267006
71644 1 2 9.7328501 22.9843998 -44.6554985
71646 1 2 7.6223502 23.6515007 -45.5758019
71647 1 1 10.5047999 21.9946996 -44.0419998
71648 1 1 8.4623804 22.6481991 -45.0896988
71649 1 1 1.1086201 25.2807999 -43.0527992
71650 1 1 0.0752745 25.9505006 -42.3866997
71651 1 2 2.2981701 25.9482994 -43.3795014
71653 1 1 3.32599 25.2943993 -44.0714989
71655 1 2 4.5282698 25.9494 -44.3899994
71656 1 1 2.30354 27.3442001 -43.3768005
71657 1 2 0.0798944 27.3491001 -42.3848
71658 1 1 -1.1017801 28.0263996 -42.0568008
71659 1 2 1.11742 28.0163002 -43.0493011
71663 1 2 3.33388 27.9950008 -44.0695992
71665 1 2 5.5859499 25.3048992 -45.0475998
71666 1 1 4.5321899 27.3349991 -44.3894005
71667 1 2 5.5901399 27.9755002 -45.0507011
71669 1 2 -1.3860902 29.243 -42.6839981
71670 1 1 -0.446951 29.7828007 -43.5677986
71671 1 1 0.825663 29.2185993 -43.6968003
71673 1 2 1.75101 29.7420998 -44.6012993
71674 1 1 3.0202701 29.1763001 -44.7361985
71675 1 2 5.2761598 29.2180004 -45.6110993
71676 1 1 3.9735 29.7441006 -45.578701
71697 1 1 -3.89465 32.5912018 -45.4323998
71698 1 1 -2.1574099 31.25 -44.4351998
71699 1 2 -2.55825 32.2074013 -45.3655014
71701 1 1 -3.0801001 30.7453995 -43.5175019
71703 1 2 -4.2755499 33.6202011 -46.2925987
71704 1 1 -0.841776 30.7875996 -44.4505997
71705 1 2 0.0748997 31.3076 -45.3647995
71706 1 1 -0.292132 32.3862 -46.1705017
71707 1 2 -1.6128 32.8320999 -46.1786003
71709 1 2 1.37555 30.8069992 -45.418499
71710 1 1 2.3351901 31.4330006 -46.216301
71711 1 2 3.6524799 30.9540006 -46.2052002
71712 1 1 14.9038 15.3821001 -41.7854004
71713 1 2 12.8259001 18.9395008 -42.3358002
71714 1 2 12.0592003 19.9871998 -42.8530006
71715 1 2 26.7259007 0.287749 -43.1310997
71716 1 1 26.5221997 1.67412 -43.2094994
71717 1 1 24.2029991 1.9013 -46.0979996
71718 1 2 25.4459 3.5878401 -44.2150002
71719 1 2 24.3640003 5.5049501 -45.2288017
71720 1 1 24.599701 4.1293898 -45.1823006
71721 1 2 23.923401 3.2765901 -46.0531998
71722 1 1 25.6558991 2.20558 -44.1771011
71723 1 2 25.9676 -0.530763 -43.9462014
71724 1 1 25.059 -0.0141628 -44.8321991
71725 1 2 24.9755002 1.34964 -45.0665016
71726 1 2 26.0662003 4.4351702 -43.2924004
71727 1 1 26.9377996 3.9000002 -42.3384018
71734 1 2 27.6706009 -0.200007 -42.2473984
71740 1 2 27.1900005 2.52277 -42.3166008
71743 1 1 25.8484994 5.81636 -43.3567009
71744 1 1 8.8141604 37.013401 -41.7352982
71745 1 2 23.4260006 6.0304999 -46.1188011
71748 1 1 25.0056992 6.3565898 -44.330101
71751 1 2 26.5216007 6.6776099 -42.4869004
71776 1 2 14.2873001 16.6368008 -41.7545014
71777 1 1 23.1769009 7.4035502 -46.1595001
71778 1 1 18.8796998 11.3023005 -46.1553001
71779 1 2 17.6259003 12.6480999 -44.6123009
71780 1 2 18.6671009 12.5375004 -45.5354996
71781 1 1 17.4608002 13.8413 -43.9160004
71782 1 1 19.5916004 13.5838003 -45.6652985
71783 1 1 17.9571 10.2581997 -46.0004005
71784 1 2 16.7905998 11.5632 -44.3403015
71788 1 2 23.9228002 8.2688303 -45.3594017
71789 1 2 26.3855991 8.0641804 -42.6358986
71790 1 1 25.470501 8.5971203 -43.546299
71791 1 1 24.7971993 7.7356601 -44.4118004
71792 1 2 22.4430008 11.5415001 -46.2398987
71793 1 1 25.3356991 9.9804602 -43.6995011
71796 1 1 24.2896004 11.8941002 -44.766201
71797 1 2 25.1408005 12.7629004 -44.0903015
71799 1 2 24.4365998 10.5133 -44.6228981
71800 1 2 23.7120991 9.6466999 -45.4379998
71801 1 2 23.1243 13.8191004 -45.6551018
71803 1 1 21.8670006 14.3032999 -45.9938012
71804 1 1 23.3271999 12.4295998 -45.6184006
71805 1 2 20.8516006 13.3392 -46.2159004
71806 1 1 22.6968003 10.1629 -46.2456017
71807 1 2 16.7870007 16.3432007 -42.9504014
71808 1 1 17.9641 16.1812992 -43.6772003
71809 1 2 18.2807007 14.9318 -44.1918984
71810 1 1 19.3855 14.8055001 -45.0289993
71811 1 2 16.0818996 15.2237997 -42.5135002
71812 1 1 16.2087002 17.6079006 -42.8653984
71813 1 1 16.4326992 13.9597998 -42.9840012
71814 1 1 14.9195996 17.7390003 -42.3428993
71815 1 1 14.1948996 18.9027996 -42.6156998
71816 1 2 16.1259003 19.8537006 -43.7314987
71817 1 2 16.8442994 18.6842003 -43.4878998
71818 1 1 14.0347996 21.0513001 -43.7285996
71819 1 2 12.6632004 21.0792999 -43.4802017
71820 1 1 14.7949 19.9531002 -43.3196983
71821 1 1 19.9591008 17.1198006 -44.6878014
71823 1 2 18.7196999 17.2842007 -44.0662003
71824 1 2 21.5898991 15.6441002 -45.6352005
71826 1 2 20.3029995 15.8586998 -45.1408005
71827 1 2 24.0358009 14.7167998 -45.0909996
71828 1 1 18.1280003 18.5389996 -44.0181999
71829 1 1 16.7213993 20.8794994 -44.4668999
71830 1 2 18.0576992 20.7705994 -44.864399
71831 1 1 20.8068009 20.5811005 -45.4807015
71834 1 1 18.7810993 19.5988999 -44.6400986
71835 1 2 20.1170006 19.4552994 -45.0466995
71836 1 2 20.7751999 18.2176991 -44.9953996
71838 1 2 20.0881004 21.7901993 -45.6456986
71889 1 1 11.8876 22.1152992 -44.0060997
71890 1 1 13.8469 23.1844006 -44.8569984
71891 1 2 14.6169997 22.0849991 -44.4639015
71892 1 1 11.6702004 24.2987003 -45.0287018
71893 1 2 10.2684002 24.243 -44.9683
71894 1 2 12.4701004 23.2155991 -44.6291008
71895 1 2 15.9720002 22.0114994 -44.7941017
71896 1 1 16.5958004 23.0998993 -45.4048004
71897 1 1 15.8544998 24.2667999 -45.6371994
71898 1 2 14.4652004 24.2928009 -45.4315987
71899 1 2 17.9764996 23.0485992 -45.6423989
71900 1 1 18.7008991 21.8628006 -45.4417
71902 1 1 18.6592007 24.2378998 -45.9163018
71912 1 1 11.5250998 26.6462002 -45.4916001
71914 1 2 12.2954998 25.4636994 -45.4600983
71918 1 2 17.9428006 25.4451008 -46.0088005
71920 1 1 15.8136997 26.6564999 -45.9323006
71921 1 1 13.7027998 25.4549999 -45.6304016
71922 1 2 14.4070997 26.6527004 -45.7998009
71923 1 2 16.5387993 25.4552002 -45.9127008
71925 1 2 13.7013998 27.8470002 -45.6153984
71926 1 1 12.2946997 27.8293991 -45.4440003
71927 1 1 16.5361004 27.8593998 -45.9033012
71928 1 2 10.2652998 29.0400009 -44.9515
71929 1 2 11.6674004 28.989401 -45.0031013
71930 1 1 14.4614001 29.0097008 -45.4082985
71931 1 2 15.8499002 29.0438004 -45.6169014
71946 1 1 6.3287001 30.0580006 -45.9529
71947 1 2 6.0076399 31.4183006 -46.1889992
71948 1 1 8.0146399 31.9554996 -45.0064011
71949 1 1 6.8578402 32.3871994 -45.6516991
71950 1 2 8.4617901 30.6310997 -45.1038017
71951 1 2 7.6269102 29.6245003 -45.5912018
71952 1 2 6.42311 33.7150994 -45.5429993
71953 1 1 9.72579 30.2987995 -44.648201
71954 1 2 8.68046 32.8540994 -44.1775017
71955 1 2 16.5881005 30.2126007 -45.3823013
71956 1 1 9.9189196 32.5047989 -43.656601
71957 1 1 15.9617996 31.2987995 -44.7700997
71958 1 2 14.7742996 33.3605995 -43.3117981
71959 1 1 14.6069002 31.2182007 -44.4393006
71960 1 1 12.4638996 30.0748005 -44.6007004
71961 1 1 11.8753996 31.1767006 -43.9860992
71962 1 2 10.4923001 31.2929993 -44.0343018
71963 1 2 13.8407002 30.1138992 -44.8283005
71964 1 2 10.6508999 33.4496002 -42.9398004
71965 1 2 14.0192003 32.2546005 -43.7120018
71966 1 2 12.6466999 32.220501 -43.4670983
71967 1 1 12.0358 33.3176994 -42.8554002
71987 1 2 10.1233997 36.7266007 -41.3367996
71988 1 1 7.0777202 36.6330986 -43.367199
71989 1 1 12.9091998 36.5960999 -41.3722992
71990 1 2 8.1911697 36.1778984 -42.6626015
71991 1 1 5.25173 34.1489983 -46.1725998
71992 1 1 5.4733501 36.3245011 -45.1442986
71993 1 2 6.53967 35.8445016 -44.3857994
71994 1 1 4.8235998 35.4766999 -46.0457001
71995 1 2 7.04634 34.5681992 -44.6306992
71996 1 1 8.1532497 34.1158981 -43.9193994
71997 1 2 10.0383997 34.6273995 -42.5158997
71998 1 1 14.1672001 34.4151001 -42.6195984
71999 1 1 8.7714196 34.9552002 -42.9953004
72000 1 2 12.1617003 35.4808998 -41.7681008
72001 1 1 12.7966995 34.3739014 -42.3456001
72002 1 1 10.7666998 35.5759011 -41.7983017
72104 1 1 -7.3957801 41.6959 -46.5719986
72105 1 2 -6.1893301 41.3838997 -47.1974983
72106 1 1 -2.95228 37.9141998 -47.9109994
72107 1 1 -5.9309102 40.0643005 -47.581501
72108 1 1 -4.2979002 38.3107987 -47.8922006
72109 1 2 -4.6113401 39.6763001 -47.8438988
72110 1 2 -6.6610699 37.7510987 -47.6305008
72111 1 1 -6.95501 39.1130982 -47.5084992
72113 1 2 -8.2357302 39.4944 -47.0956001
72115 1 2 -8.4214001 40.7588005 -46.536499
72116 1 2 -5.4338699 43.6357994 -46.7582016
72117 1 2 -2.90183 42.9774018 -47.6544991
72118 1 1 -1.93262 38.8776016 -47.9211006
72119 1 2 0.0456123 40.7843018 -47.4146996
72120 1 2 -3.9036704 41.999199 -47.6699982
72121 1 1 -3.5971201 40.6446991 -47.8714982
72122 1 1 -2.2551301 40.2434998 -47.903801
72123 1 1 -1.5629602 42.5727997 -47.6576996
72124 1 2 -1.25085 41.2070007 -47.7302017
72125 1 1 0.376737 39.4262009 -47.4525986
72126 1 1 -5.1932502 42.3566017 -47.2691994
72127 1 2 -0.5987661 38.4718018 -47.7629013
72128 1 1 -3.21239 44.3191986 -47.3795014
72129 1 1 -4.4762702 44.6402016 -46.8792992
72130 1 2 -4.7084799 45.8958016 -46.3078995
72141 1 2 -17.4484997 71.2302017 -46.7279015
72142 1 1 -17.1788998 69.879303 -46.4467011
72144 1 2 -18.7602997 71.6715012 -46.9547998
72146 1 1 2.0007501 37.659401 -47.0653
72147 1 2 -3.7792499 46.9239006 -46.4683991
72148 1 2 1.6276602 39.0028 -46.9883996
72149 1 1 0.950188 41.7024994 -46.8726006
72150 1 1 0.649015 43.0644989 -46.8456994
72151 1 2 -0.576308 43.5175019 -47.3423996
72152 1 2 0.0831885 45.8021012 -46.8219986
72153 1 2 -2.21256 45.2988014 -47.3319016
72154 1 1 -0.87846 44.8843994 -47.2659989
72155 1 2 -1.83863 48.9398994 -46.6156006
72156 1 1 -0.202625 47.1729012 -46.7683983
72157 1 2 -1.52243 47.6062012 -46.9341012
72158 1 1 -2.5292599 46.6329994 -47.0231018
72159 1 1 -0.82245 49.903801 -46.4740982
72168 1 2 -5.3190599 37.3592987 -47.7359009
72181 1 1 -19.0156002 73.0070038 -47.3256989
72185 1 2 -17.962 73.9039994 -47.1935005
72329 1 2 -7.5346999 42.8885002 -45.8647996
72330 1 1 -9.5742998 41.0411987 -45.8091011
72331 1 2 -9.6345997 42.1531982 -44.973301
72332 1 1 -8.5997801 43.0783997 -44.989399
72336 1 1 -6.5612202 43.8722992 -45.9738008
72339 1 2 -7.6722999 45.1669006 -44.2513008
72342 1 2 -9.6614304 44.3097 -43.1917992
72343 1 1 -8.6403399 44.1750984 -44.1319008
72344 1 1 -9.67694 45.3945007 -42.3125
72346 1 1 -10.7875996 46.6716004 -40.5802994
72347 1 2 -10.9413004 51.4229012 -39.5756989
72348 1 2 -8.6907196 46.3797989 -42.4138985
72349 1 2 -9.88482 48.8423996 -39.9230996
72350 1 2 -10.7498999 45.5597992 -41.4308014
72351 1 1 -8.7464304 47.5130005 -41.5945015
72365 1 2 -9.7669297 47.6386986 -40.6395989
72366 1 2 -6.68224 45.0411987 -45.2252007
72367 1 1 -5.7725501 46.0741997 -45.4224015
72368 1 1 -9.1466103 49.9698982 -40.3167
72369 1 1 -7.7220898 46.2835007 -43.4178009
72370 1 1 -5.0300798 48.3059998 -44.9303018
72371 1 1 -5.8912202 47.2420998 -44.6711006
72372 1 1 -6.1076198 49.5764008 -43.1749001
72373 1 2 -6.9243698 48.4880982 -42.8658982
72374 1 2 -6.8344498 47.334301 -43.6445008
72375 1 1 -7.8866802 48.5882988 -41.8548012
72376 1 2 -6.2928701 50.7868996 -42.5092011
72377 1 2 -8.0741701 49.8117981 -41.2013016
72378 1 1 -7.3376899 50.9319992 -41.5960999
72379 1 2 -9.6371699 51.2629013 -40.0643997
72380 1 2 -13.1547003 54.287899 -41.6074982
72381 1 1 -13.7949 55.1153984 -42.5297013
72387 1 2 -13.0974999 52.2556992 -40.3078003
72388 1 1 -13.7657004 53.0970001 -41.2033005
72389 1 1 -11.7293997 52.4732018 -40.0647011
72396 1 1 -14.9684 56.7053986 -44.4903984
72398 1 1 -15.1576996 58.8764 -45.5414009
72399 1 2 -13.8466998 57.1650009 -43.8072014
72400 1 1 -9.7972098 55.7969017 -41.7374001
72401 1 2 -11.0811005 53.5872002 -40.6030007
72402 1 1 -8.9893104 52.3785019 -40.5998993
72403 1 1 -11.8331003 54.5695 -41.2486
72404 1 2 -9.0467701 54.6892014 -41.3291016
72405 1 2 -7.7591901 52.216301 -41.239399
72406 1 1 -9.6886902 53.5820008 -40.7615013
72407 1 2 -11.1925001 55.7089997 -41.7391014
72408 1 1 -11.9307004 56.6537018 -42.4505005
72409 1 1 -13.3179999 58.4221001 -44.089901
72410 1 2 -12.0615997 58.7666016 -43.610199
72411 1 2 -13.2126999 56.3297005 -42.8907014
72412 1 2 -13.9947004 59.3174019 -44.9140016
72413 1 1 -11.3197003 57.8214989 -42.9040986
72427 1 2 -15.6695996 61.2039986 -45.9071008
72428 1 2 -12.2595997 60.9650994 -44.6241989
72430 1 2 -14.3730002 61.6432991 -45.5388985
72431 1 1 -11.4865999 59.967701 -44.0210991
72432 1 1 -13.5396996 60.6385994 -45.0409012
72449 1 2 -16.4097004 63.3270989 -45.0979996
72450 1 1 -17.4365998 65.3600006 -44.3796997
72451 1 2 -16.3565998 66.0098038 -44.9967004
72459 1 2 -16.6473999 67.2814026 -45.5027008
72460 1 1 -17.9291992 67.8518982 -45.4129982
72495 1 2 -18.2334004 69.078598 -46.0084991
72496 1 1 -7.0896902 53.3381004 -41.7304993
72497 1 2 -9.1677704 56.8899002 -42.3447991
72498 1 2 -9.93219 57.9413986 -42.8577004
72499 1 2 5.5363498 38.4048004 -43.9048004
72500 1 1 5.0735898 39.7056999 -43.7028008
72501 1 1 2.43223 39.892601 -46.2745018
72502 1 2 3.7254901 41.5638008 -44.4543991
72503 1 2 2.46577 43.4407006 -45.3025017
72504 1 1 2.77231 42.0828018 -45.3302994
72505 1 2 2.0771501 41.2363014 -46.1932983
72506 1 1 4.10916 40.2289009 -44.5648995
72507 1 2 4.9987702 37.6180001 -44.926201
72508 1 1 3.9352802 38.0994988 -45.6898995
72509 1 2 3.51277 39.4173012 -45.5307007
72510 1 2 4.28931 42.3737984 -43.4679985
72511 1 1 5.2027898 41.8306999 -42.5591011
72512 1 2 7.14817 40.7743988 -40.8293991
72513 1 2 8.2379999 40.2737999 -40.0932007
72514 1 2 7.57621 43.0312996 -40.0166016
72515 1 1 10.9996004 39.9017982 -39.7029991
72516 1 2 5.8118701 42.6624985 -41.6136017
72517 1 1 6.7877898 42.1343002 -40.7555008
72518 1 2 6.5489602 37.8958016 -43.0912018
72519 1 2 8.2079897 38.2196999 -41.3700981
72520 1 2 12.2626 37.7158013 -40.8324013
72521 1 1 8.8570204 39.0698013 -40.4687004
72522 1 2 10.2159004 38.8437996 -40.1847
72523 1 1 6.5716501 39.9627 -41.8182984
72524 1 2 5.59337 40.4915009 -42.6696015
72525 1 1 10.8676996 37.7158013 -40.6912003
72526 1 1 7.0819302 38.679699 -42.0625992
72527 1 1 3.9895104 43.7380982 -43.4515
72528 1 1 -12.8017998 75.183197 -42.1687012
72529 1 2 1.4734302 43.9463006 -46.1427994
72530 1 1 5.6012402 44.0489998 -41.6851006
72531 1 2 7.5899802 44.3885994 -40.3702011
72532 1 1 3.1030099 44.2761994 -44.3863983
72535 1 2 4.6413498 44.5834008 -42.5516014
72560 1 2 -7.7111702 54.5904999 -41.7332001
72561 1 1 1.21085 45.3156014 -46.1557999
72562 1 1 -3.08393 49.2075005 -46.0371017
72563 1 2 -4.3225899 50.5597992 -44.4772988
72564 1 2 -3.29106 50.4385987 -45.4093018
72565 1 1 -4.49544 51.7574005 -43.7921982
72566 1 1 -2.37115 51.4813004 -45.5561981
72567 1 1 -4.00137 48.1668015 -45.8656998
72568 1 2 -5.1579499 49.4816017 -44.1941986
72569 1 1 5.3930102 46.8294983 -42.0572014
72570 1 1 6.4974299 44.9215012 -41.0581017
72571 1 2 6.4971099 46.2779007 -41.4014015
72572 1 2 1.96424 46.1767998 -45.3572998
72573 1 2 4.4775501 45.969101 -42.6697998
72574 1 1 3.5416301 46.5018997 -43.5598984
72575 1 1 2.8638302 45.6493988 -44.4305001
72576 1 2 0.469097 49.4446984 -46.2030983
72577 1 1 3.39712 47.8843002 -43.7005005
72578 1 1 4.27354 50.1057015 -43.3876991
72579 1 2 5.3873201 48.1890984 -42.3913002
72580 1 1 2.33232 49.7939987 -44.7473984
72581 1 2 3.19136 50.6613007 -44.0806007
72582 1 2 4.2887402 48.7444 -43.0573006
72583 1 2 2.48242 48.4145012 -44.6100006
72584 1 2 1.7493301 47.5530014 -45.4225998
72585 1 2 1.15417 51.7154007 -45.618599
72586 1 1 3.15891 52.0251999 -44.4057999
72587 1 1 -0.10784 52.1988983 -45.9339982
72588 1 1 1.3613501 50.3286018 -45.5890999
72589 1 2 -1.12591 51.2388992 -46.138401
72590 1 1 0.724238 48.0671997 -46.2183991
72591 1 2 -5.1938601 54.2773018 -42.8916016
72592 1 1 -4.0051298 54.0990982 -43.5956993
72593 1 2 -3.6761401 52.8419 -44.0819016
72594 1 1 -2.5727301 52.7010002 -44.9175988
72595 1 2 -5.9000202 53.1668015 -42.4367981
72596 1 1 -5.7839098 55.5387993 -42.8510018
72597 1 1 -5.5337701 51.8955994 -42.8744012
72598 1 1 -7.0771098 55.6801987 -42.3410988
72599 1 1 -7.8014498 56.8389016 -42.6349983
72600 1 2 -5.8722402 57.7599983 -43.7733994
72601 1 2 -5.1492701 56.6001015 -43.4981995
72602 1 1 -7.9594202 58.9743004 -43.7705994
72603 1 2 -9.3267498 59.0231018 -43.5009995
72604 1 1 -7.20152 57.8749008 -43.3588982
72605 1 1 -2.0076301 55.0144005 -44.6133995
72607 1 2 -3.2525101 55.1944008 -44.0069008
72608 1 2 -0.382092 53.5343018 -45.5657997
72610 1 2 -1.65799 53.7495995 -45.0471001
72611 1 2 2.0715301 52.6104012 -45.0652008
72612 1 1 -3.85934 56.4427986 -44.0103989
72613 1 1 -5.2770801 58.7687989 -44.531601
72614 1 2 -3.93975 58.6442986 -44.9244004
72615 1 1 -1.17605 58.4416008 -45.5129013
72617 1 2 0.234299 58.3672981 -45.5273018
72618 1 1 -3.2097001 57.4840012 -44.6645012
72619 1 2 -1.86945 57.3297997 -45.0547981
72620 1 2 -1.19907 56.103199 -44.9585
72622 1 2 -1.9006 59.6413002 -45.7053986
72673 1 1 -10.1009998 60.0681 -44.0129013
72674 1 1 -8.14188 61.1044998 -44.9015008
72675 1 2 -7.3762002 59.9958992 -44.5214997
72676 1 1 -10.3101998 62.2532005 -45.0349007
72677 1 2 -11.7138005 62.2160988 -44.9543992
72678 1 2 -9.5150004 61.1590996 -44.6493988
72679 1 2 -6.0254698 59.9001008 -44.8670006
72680 1 1 -5.3963699 60.9779016 -45.4906006
72681 1 1 -6.1310601 62.1519013 -45.7167015
72682 1 2 -7.5171299 62.2038994 -45.4868012
72683 1 2 -4.0160098 60.9071008 -45.7332993
72684 1 1 -3.2913201 59.7230988 -45.5194016
72685 1 1 -1.20796 60.8446008 -45.8586006
72686 1 1 -3.32142 62.0875015 -46.0096016
72687 1 2 -1.91841 62.0523987 -46.0066986
72696 1 1 -10.4329005 64.6006012 -45.5210991
72698 1 2 -9.6749001 63.4087982 -45.4799004
72702 1 2 -4.0330701 63.2957001 -46.1164017
72703 1 1 -3.31914 64.5007019 -46.1739998
72704 1 1 -6.1501098 64.5373001 -46.0522003
72705 1 1 -8.2700997 63.3750992 -45.6783982
72706 1 2 -7.5544 64.5589981 -45.8923988
72707 1 2 -5.4363899 63.3288994 -46.0125999
72708 1 1 -4.0113602 65.7204972 -46.1857987
72709 1 2 -8.2461996 65.7684021 -45.7554016
72710 1 1 -9.6478901 65.7761994 -45.5349999
72711 1 1 -5.4146299 65.7314987 -46.0928001
72712 1 2 -11.6455002 67.0269012 -44.9882012
72713 1 2 -10.2479 66.9624024 -45.1234016
72714 1 1 -7.4723401 66.9372026 -45.6613007
72715 1 2 -6.0876999 66.9429016 -45.9016992
72730 1 1 -15.5832005 68.0865021 -45.8849984
72731 1 2 -15.8712998 69.4414978 -46.1688995
72732 1 1 -13.8227997 69.985199 -45.0755005
72733 1 1 -14.9665004 70.4117966 -45.7408982
72734 1 2 -13.4245997 68.641098 -45.1049995
72735 1 2 -14.2883997 67.6355973 -45.5419007
72736 1 2 -15.3210001 71.766098 -45.7630997
72737 1 1 -12.1524 68.3012009 -44.6785012
72738 1 2 -13.1111002 70.9285966 -44.3418007
72739 1 2 -5.33917 68.1248016 -45.7980004
72740 1 1 -11.8767004 70.5698014 -43.8204994
72741 1 1 -5.96022 69.2891007 -45.345501
72742 1 2 -7.0887899 71.4952011 -44.0755997
72743 1 1 -7.2964802 69.2377014 -44.9477998
72744 1 1 -9.4280396 68.0688019 -44.8348999
72745 1 1 -9.9648706 69.203598 -44.2317009
72746 1 2 -11.3472004 69.3202973 -44.1545982
72747 1 2 -8.07162 68.094101 -45.1680985
72748 1 2 -11.0909004 71.5630036 -43.2380982
72749 1 2 -7.8382602 70.3378983 -44.2874985
72750 1 2 -9.1656199 70.2929001 -43.875
72751 1 1 -9.71136 71.4244004 -43.2711983
72771 1 2 -11.5685997 74.8386002 -41.6641007
72772 1 1 -14.4752999 74.8363037 -43.9421006
72773 1 1 -8.5502701 74.478302 -41.6127014
72774 1 2 -13.4083996 74.4251023 -43.1593018
72775 1 1 -16.4853001 72.1871033 -46.4067993
72776 1 1 -15.9836998 74.4533997 -45.8432008
72777 1 2 -15.0320997 74.0289001 -44.9239998
72778 1 1 -16.8013993 73.5507965 -46.5078011
72779 1 2 -14.6252003 72.6878968 -44.9824982
72780 1 1 -13.5473004 72.2477036 -44.2224007
72781 1 2 -11.6218004 72.8062973 -42.8956986
72782 1 1 -7.61094 72.5765 -43.3675995
72783 1 1 -12.8738004 73.1531982 -43.4039002
72784 1 2 -9.4679899 73.6078034 -42.1935005
72785 1 1 -8.9284202 72.5194016 -42.9093018
72786 1 1 -10.8613998 73.7649994 -42.1982994
72787 1 1 -7.2631798 74.5550995 -42.0924988
72788 1 1 -6.8354302 73.7213974 -43.1162987
71802 1 1 25.1119995 14.1288996 -44.4132004
71794 1 1 26.2096996 12.2044001 -43.3786011
71798 1 2 26.2189999 10.8423004 -43.0469017
71833 1 2 22.2157993 20.5104008 -45.5175019
71901 1 1 20.7693997 23.0009003 -45.8101998
71903 1 2 20.0622005 24.2162991 -45.9362984
71919 1 1 18.6436005 26.6613007 -46.0432014
71924 1 1 17.9398004 27.8752996 -46.0017014
71932 1 2 20.7399006 25.4438992 -45.8989984
71933 1 2 20.0470009 26.6637001 -45.9971008
71942 1 2 18.6529999 29.0841999 -45.9051018
71968 1 2 16.7075997 32.4353981 -44.4477997
71969 1 1 16.1068993 33.4640999 -43.7201996
71970 1 1 17.9680004 30.2700997 -45.6231995
72003 1 1 14.2468996 36.6875992 -41.7736016
72004 1 1 14.8869 35.5839005 -42.3521004
72533 1 1 12.3059998 40.0536003 -40.1888008
72534 1 2 12.9580002 38.925499 -40.6954003
72536 1 2 9.98938 44.4292984 -40.0199013
72537 1 2 12.0507002 42.4813004 -40.1007004
72538 1 2 12.7856999 41.3442001 -40.4763985
72623 1 1 7.70678 46.9799996 -41.4029999
72624 1 1 6.5968199 48.8911018 -42.395401
72625 1 2 5.4810601 50.8053017 -43.3973999
72626 1 2 4.3578301 52.7168999 -44.4236985
72627 1 1 8.8044701 45.0928001 -40.3713989
72629 1 2 8.8839198 46.3056984 -41.0601006
72630 1 2 7.7746501 48.2117996 -42.0609016
72631 1 1 6.6567102 50.1183014 -43.0668983
72632 1 2 0.874504 59.6175003 -45.456501
72633 1 1 5.5293002 52.0147018 -44.1021996
72654 1 1 6.7066999 52.3283997 -44.7745018
72655 1 2 7.8446398 50.4651985 -43.7134018
72657 1 2 4.3787398 53.9413986 -45.1022987
72665 1 1 5.60847 54.2895012 -45.6687012
72669 1 1 2.9429804 58.4796982 -44.9534988
72672 1 1 2.1842899 59.6553002 -44.9938012
72688 1 1 0.173084 60.828701 -45.6353989
72695 1 2 0.799269 62.0584984 -45.4048004
72716 1 2 -1.22948 63.2696991 -45.9645996
72717 1 2 -1.91852 64.4835968 -46.1012993
72720 1 1 0.129592 63.2636986 -45.641201
72723 1 1 -1.21187 65.6911011 -46.0248985
72726 1 2 -3.2818201 66.9200974 -46.1520004
72728 1 2 -1.88108 66.9152986 -46.1260986
72752 1 2 -5.2237301 70.4665985 -45.1918984
72753 1 1 -5.8062401 71.5905991 -44.6071015
72754 1 1 -3.9535304 68.137001 -46.0022011
72755 1 1 -3.8743 70.5100022 -45.5419998
72760 1 2 -3.22101 69.3298035 -45.899601
72794 1 2 -5.1044898 72.7913971 -44.5051995
72795 1 2 -5.6892901 73.9187012 -43.9019012
71904 1 1 22.1560001 22.9909992 -45.6241989
71848 1 2 22.851801 21.7684994 -45.4630013
72209 1 1 15.2215004 53.4807015 -47.739399
72806 1 2 16.0524998 45.1176987 -45.7196007
72757 1 2 -3.15609 71.7012024 -45.4177017
72756 1 1 -1.82371 69.3398972 -45.9948998
72656 1 1 15.1232004 46.1430016 -45.556099
71980 1 2 22.1480999 30.3416004 -45.6251984
72836 1 2 2.47962 71.7023011 -45.6525002
72835 1 1 0.314832 72.8693008 -45.2075996
72188 1 2 16.6688004 48.8647004 -47.4877014
72816 1 2 5.7543702 62.157299 -42.8512994
72824 1 1 5.8783398 66.9300996 -43.1738014
74037 1 1 10.7223997 70.9052964 -44.0413017
72005 1 2 17.9372998 37.144001 -43.6781998
72833 1 1 0.897136 73.8738022 -44.4259987
72789 1 2 -3.8671504 75.2388001 -44.7489014
73802 1 1 8.4113798 66.9589006 -42.0027008
72553 1 1 18.2499008 38.3913994 -44.2019997
72554 1 1 17.5746002 40.6623993 -44.6554985
71888 1 1 24.1700993 21.8071995 -45.0241013
72198 1 2 17.3904991 46.5733986 -47.1040001
72792 1 1 -3.14604 74.1062012 -45.0900993
72808 1 2 8.9207498 57.5259018 -45.5340004
73799 1 2 13.0073004 58.239399 -44.8792
72829 1 1 2.86564 68.0727005 -44.9626008
73735 1 2 13.6000996 73.1203995 -46.1506004
73736 1 2 12.2409001 73.5076981 -46.1940003
72544 1 1 16.8295994 42.9002 -45.1721993
72194 1 2 14.4183998 49.5074997 -46.8919984
73663 1 1 15.9059 56.0460014 -46.9618988
72790 1 1 -5.1101399 75.1493988 -44.1708984
72825 1 2 6.3770099 65.7689972 -42.5830994
72192 1 1 16.4139996 47.5686989 -47.023201
72826 1 2 3.92398 65.7164002 -43.9257012
71939 1 1 20.7371006 27.8850994 -45.8969994
72827 1 1 4.6340199 66.9082032 -43.801899
72822 1 2 5.6911102 64.5633011 -42.7579994
72012 1 2 19.9379998 36.2070999 -44.6842995
74336 1 1 7.5745001 72.2257996 -45.4986992
72810 1 1 7.0342102 59.0209999 -44.1520004
72213 1 2 14.2067003 54.4201012 -47.4934006
72187 1 1 20.0832005 42.286499 -46.7420006
72763 1 1 -1.15565 68.1144028 -46.0438995
72799 1 1 20.8059006 39.9836006 -46.2490997
72804 1 1 19.5492993 39.7335015 -45.6929016
73638 1 1 14.5567999 55.6999016 -47.0541
72190 1 1 17.1520004 45.3047981 -46.5605011
73637 1 1 18.9906006 48.2633019 -47.7503014
71937 1 1 22.7478009 26.6672993 -45.3637009
71909 1 1 24.0438995 24.2448006 -44.8228989
71974 1 1 20.1012001 33.8703004 -45.0348015
73657 1 1 17.5902996 52.9233018 -47.9497986
71972 1 1 20.0758991 31.5352993 -45.6324997
72811 1 1 9.3402596 58.4752007 -44.6002999
73661 1 2 16.9011994 55.1845017 -47.4376984
72805 1 2 19.3537998 38.5172005 -45.0415001
72761 1 2 0.313147 70.5386963 -45.8084984
73747 1 1 14.5832005 73.5964966 -47.0173988
73892 1 1 10.5867996 68.0109024 -41.7546997
72762 1 2 -1.09033 70.532898 -45.8670006
72764 1 2 0.226958 68.1063995 -45.8391992
74334 1 1 9.8974304 72.9184036 -45.784401
71943 1 1 22.7745991 29.1051998 -45.4075012
74041 1 2 12.8815002 68.7946015 -41.8936996
71936 1 1 22.1072998 25.4451008 -45.6064987
73800 1 2 10.1497002 63.4090004 -40.7442017
72722 1 2 2.0478101 64.4887009 -44.8338013
72842 1 1 11.6514998 58.0035019 -45.1077995
74054 1 2 15.3636999 71.8391038 -45.0508003
72724 1 2 0.150745 65.6854019 -45.7173004
74031 1 1 8.4327698 70.1492004 -43.8493996
72759 1 1 0.954287 69.3003998 -45.7340012
72758 1 1 -1.77375 71.7193985 -45.6086998
72197 1 1 15.6606999 49.8324013 -47.4446984
72821 1 1 7.58459 63.3862991 -41.8330002
72694 1 2 2.7209301 60.8772012 -44.5676003
72186 1 2 21.1021004 41.3254013 -46.5746002
72671 1 2 4.3002 58.6461983 -44.6428986
72689 1 1 4.7704802 59.7942009 -44.0022011
72690 1 2 6.1061602 59.9082986 -43.6222
72691 1 2 3.96861 60.9267998 -43.9511986
72692 1 1 4.4941001 62.1212006 -43.4523011
74047 1 2 13.0441999 71.457901 -44.4599991
73668 1 2 18.5779991 56.8050995 -46.8157997
72191 1 1 18.1033993 44.2865982 -46.6764984
72557 1 1 15.9454002 43.9571 -44.9524994
72664 1 2 6.7179499 53.4286995 -45.6286011
72843 1 2 11.1049004 59.5306015 -43.3198013
72666 1 2 6.5967999 58.0121002 -45.0060997
72831 1 2 2.3054099 69.2743988 -45.3939018
73664 1 2 16.5678997 53.8692018 -47.7775002
74040 1 2 13.4484997 70.498497 -43.523201
72550 1 2 16.7213002 41.7384987 -44.4090996
74335 1 2 7.1222601 73.2860031 -46.3002014
72662 1 1 7.14606 56.0304985 -46.2274017
72661 1 2 9.0050497 52.8628998 -46.25
72660 1 1 7.92765 53.7599983 -46.2495995
72653 1 1 8.9748602 48.5789986 -42.6761017
72652 1 1 13.1646004 47.0335007 -44.4688988
72651 1 2 10.0959997 47.7473984 -42.5577011
72650 1 1 12.1847 46.9501992 -43.4789009
72649 1 2 7.83424 51.5186997 -44.6287003
72648 1 2 11.1520996 47.8913994 -43.4594994
72647 1 1 8.9475498 51.7262993 -45.4407997
72646 1 2 8.9743606 49.6549988 -43.5684014
72645 1 2 12.2182999 50.1761017 -46.1525993
72644 1 2 11.1601 51.0834999 -46.1683998
72643 1 1 10.0389004 50.8605996 -45.368
72642 1 1 12.1646996 49.0643997 -45.3114014
72641 1 2 13.1870003 48.1197014 -45.3434982
72640 1 2 11.1241999 48.9289018 -44.3936005
72639 1 1 10.0515003 49.8196984 -44.4385987
72638 1 2 12.2039003 45.8871002 -42.5703011
72637 1 2 14.1279001 46.0331001 -44.5842018
72636 1 1 10.085 46.6488991 -41.6904984
72635 1 2 14.1050997 44.9365998 -43.7211991
72634 1 1 11.1823998 45.7747994 -41.621399
72559 1 1 13.1690998 44.879799 -42.6837998
72558 1 2 11.1575003 44.6655998 -40.7626
72556 1 1 15.0010996 43.8860016 -43.925499
72552 1 2 16.0431004 38.1016007 -42.5293999
72551 1 1 16.3890991 39.3632012 -43.0107994
72549 1 2 15.7744999 41.6678009 -43.3852997
72548 1 1 15.6190005 40.4766007 -42.6772995
72547 1 2 14.5868998 40.3544998 -41.7464981
72546 1 1 13.8435002 41.4818001 -41.3813019
72545 1 1 14.0019999 42.6865006 -42.0765991
72543 1 1 12.1566 43.6749001 -40.8387985
72542 1 2 13.1442003 43.7687989 -41.8311997
72541 1 2 14.9433002 42.7559014 -43.1090012
72540 1 2 14.8599998 37.9444008 -41.8073998
72539 1 1 14.1845999 39.0765991 -41.3451004
72203 1 1 9.5012198 55.5108986 -46.7168999
72202 1 1 11.2935 52.2961998 -46.8493004
72201 1 1 10.5094004 54.5751 -47.0181999
71975 1 1 22.8428002 31.5653 -45.4692002
73893 1 2 14.6395998 67.6060028 -40.7118988
74042 1 2 10.1815996 69.0404968 -42.605999
73886 1 2 11.4485998 65.8364029 -40.2494011
74043 1 1 14.0023003 72.152298 -45.2072983
74038 1 1 11.1288004 69.9216996 -43.1343994
72803 1 2 18.8192005 42.0046997 -46.2116013
74045 1 1 16.5583992 68.8895036 -42.3070984
73666 1 2 16.2674999 57.1735001 -46.2234001
73885 1 1 10.1698999 65.8275986 -40.8106995
73884 1 2 16.3565998 66.0463028 -39.967701
73883 1 1 12.3140001 66.9225998 -40.4650002
73882 1 2 9.7020598 66.9651032 -41.4704018
73881 1 2 11.9564 64.631897 -39.7442017
73880 1 1 11.4404001 63.4174004 -40.2150993
73879 1 1 17.5132008 63.9510994 -40.3713989
73877 1 2 12.4610005 59.7117005 -43.0391006
72207 1 1 19.6893006 45.9403992 -47.4317017
73876 1 1 11.9032002 61.3297997 -41.3378983
73875 1 1 14.6365996 61.7153015 -40.7965012
74035 1 2 8.93964 72.0753021 -45.2086983
73874 1 2 15.9884996 62.1015015 -40.7280007
73873 1 1 16.9354992 61.5194016 -41.5825997
74036 1 1 11.6827002 71.6940995 -44.6809006
72807 1 1 14.2629004 48.2981987 -46.2122994
71911 1 2 22.7782994 24.2292996 -45.4043007
73869 1 1 12.8673 60.5765991 -42.0171013
74029 1 1 7.96557 68.0690002 -42.7196999
74030 1 2 9.3667603 71.0557022 -44.3526001
73887 1 1 15.9911004 67.2194977 -40.6469002
72204 1 1 12.8609 54.0330009 -47.4182015
73868 1 1 15.1813002 60.2042999 -42.6160012
73867 1 1 17.4631996 60.030201 -43.4122009
73865 1 2 12.3088999 62.3404999 -40.4600983
73864 1 2 14.2307997 60.7897988 -41.7706986
73863 1 2 13.6555004 62.4160996 -40.0722008
73862 1 2 16.3577995 63.2478981 -40.0056992
73861 1 2 16.5321007 60.5525017 -42.5093994
73860 1 2 14.7686997 59.3498993 -43.6435013
72205 1 1 12.2208004 56.2221985 -46.6297989
73857 1 1 15.7084999 58.7793999 -44.5028
73856 1 2 17.0538006 59.1223984 -44.3893013
73888 1 1 13.6517 66.8602982 -40.0438995
72802 1 2 18.6173001 40.7742005 -45.5769997
73855 1 1 13.4127998 59.0932007 -43.8502998
73854 1 1 15.3115997 57.861599 -45.4757996
73853 1 2 13.9606 57.5695992 -45.6465988
73890 1 1 14.2442999 68.5912018 -41.6293984
73852 1 2 17.984501 58.5597 -45.2617989
73851 1 1 17.6074009 57.5373001 -46.1309013
73891 1 2 11.9168998 67.9521028 -41.3251
72817 1 2 8.80163 60.1491013 -42.9555016
72818 1 1 7.8831 61.0876007 -42.4874993
72814 1 2 9.8870698 56.7403984 -46.1711006
72718 1 1 3.84813 63.3205986 -43.7429009
72797 1 1 20.2756996 37.4667015 -45.1483994
72008 1 1 18.6982994 36.0413017 -44.0602989
73662 1 1 18.2422009 55.5735016 -47.3843994
72007 1 2 20.7569008 35.110199 -44.9925996
72189 1 2 14.9096004 52.1170998 -47.7038994
74032 1 2 8.8511496 69.1044006 -43.0250015
72199 1 2 12.5641003 52.6706009 -47.3083
72693 1 1 2.05811 62.0780983 -44.8106003
72161 1 2 8.1606798 55.1044998 -46.5531998
72160 1 2 10.2391997 53.2181015 -46.8111
72828 1 2 4.91775 69.213501 -44.4388008
72555 1 2 17.4209004 39.4788018 -43.9399986
72011 1 2 16.1793995 35.7160988 -42.8684998
72667 1 1 7.5546699 57.2402001 -45.6604996
72010 1 2 16.8216992 34.6379013 -43.4821015
72009 1 1 18.1082001 34.7848015 -44.0082016
72006 1 1 16.7562008 36.9822006 -42.9557992
72809 1 2 8.3891096 59.1960983 -43.8844986
72721 1 1 0.786321 64.4770966 -45.4263001
72196 1 1 13.3899002 50.4490013 -46.8622018
72200 1 2 11.8527002 54.9709016 -47.1347008
74033 1 2 7.0970001 70.2287979 -44.2434006
72800 1 2 21.5571003 37.6822014 -45.6587982
72832 1 1 3.06479 70.4473038 -45.3810997
72815 1 1 6.5564099 61.0187988 -42.9093018
71976 1 2 18.6896992 31.4578991 -45.422699
74044 1 2 15.2094002 69.2602005 -42.3955002
74034 1 1 6.6461602 71.3075028 -45.0045013
73801 1 1 9.4734802 64.618599 -40.9427986
72725 1 1 2.7079401 65.6940995 -44.6063996
72791 1 2 -1.0707099 72.9225006 -45.4566994
71971 1 1 18.0443993 32.5488014 -44.8447
71944 1 2 20.0557995 29.1105995 -45.9295998
72214 1 1 17.981001 49.2350998 -47.8017998
74052 1 1 15.7649002 70.8626022 -44.1278992
74337 1 1 5.7494502 73.3742981 -46.5624008
72193 1 2 15.2465 47.3167992 -46.3005982
73648 1 1 17.2710991 51.5582009 -47.9543992
72820 1 2 6.3095598 63.361599 -42.4070015
72793 1 1 -3.80704 72.8716966 -45.0178986
71973 1 2 18.7656002 33.7235985 -44.6246987
72729 1 2 2.14817 66.8834992 -45.0672989
72844 1 1 9.6608801 62.2467003 -41.3429985
72719 1 2 2.64675 63.2909012 -44.4504013
72813 1 2 11.2494002 57.0326004 -46.0293007
74338 1 2 11.2720003 72.697197 -45.5647011
72823 1 1 4.4684 64.5320969 -43.4333
72812 1 1 10.6971998 58.6752014 -44.3454018
72208 1 2 20.3913994 43.6290016 -47.0359993
72195 1 1 13.6029997 51.7326012 -47.3721008
72206 1 2 19.3789005 44.5961991 -47.1603012
72801 1 1 17.8822994 43.0382004 -46.0812988
74039 1 1 12.4847002 69.7620011 -42.8250008
73804 1 2 4.78789 72.5664978 -45.9421006
72668 1 2 4.7783399 56.5236016 -45.6407013
73803 1 2 5.2867499 71.4148026 -45.3135986
72851 1 1 3.3797801 72.7929001 -45.8376007
73659 1 1 18.9346008 53.3246002 -47.9286996
74046 1 1 14.8081999 70.2250977 -43.3291016
72850 1 1 2.93205 74.1140976 -45.7202988
72212 1 2 15.9378004 51.1657982 -47.7691002
72849 1 2 6.6733899 68.0740967 -43.2428017
72848 1 1 6.2209201 69.1866989 -43.9482002
72670 1 1 5.2279501 57.7373009 -45.1203003
72847 1 2 7.6359802 65.7946015 -41.9772988
73731 1 1 10.4310999 74.8646012 -47.044899
72727 1 1 0.851975 66.8856964 -45.5789986
73646 1 1 19.6331005 51.0004997 -47.9393998
72663 1 2 5.8062701 55.6222 -46.0084991
72830 1 2 4.1342001 68.0662003 -44.3899994
71977 1 2 22.2017994 32.8209992 -45.5205002
72796 1 2 -1.81172 74.1026001 -45.4724007
72211 1 2 18.6819 46.912899 -47.5181008
73645 1 2 18.2912998 50.5946007 -47.9613
72846 1 2 8.1950398 64.6031037 -41.5077019
72845 1 1 10.1493998 60.2655983 -42.6195984
72841 1 1 2.02788 74.5553971 -44.7779007
72837 1 1 4.4173398 70.3658981 -45.0388985
73732 1 1 11.7701998 74.6712036 -46.792099
72819 1 2 8.3456698 62.2145004 -41.8072014
72839 1 2 10.5586005 61.2398987 -41.7085991
72834 1 1 1.05154 71.7409973 -45.6249008
73733 1 1 8.0923996 74.1528015 -46.7929001
72210 1 2 13.5772 56.5340996 -46.5017014
71978 1 2 20.7926998 32.7459984 -45.4712982
71940 1 2 22.1049995 27.8880006 -45.6071015
71979 1 1 20.7602997 30.3274994 -45.8035012
73734 1 2 9.4580002 74.0038986 -46.5607987
71732 1 2 27.6175995 4.7588001 -41.4672013
71739 1 1 28.1466999 1.99841 -41.4374008
71742 1 1 28.4580994 0.628219 -41.4682999
71746 1 1 27.4622002 6.1475802 -41.5979996
71785 1 1 27.2999992 8.9253798 -42.0229988
71786 1 1 28.3750992 7.01793 -40.9924012
71787 1 2 28.3925991 8.3703699 -41.3520012
71795 1 2 27.3048 10.2844 -42.3628998
71728 1 2 28.8659 2.85707 -40.5970001
71729 1 2 29.9752998 2.3452201 -39.9040986
71730 1 2 29.4197998 5.1315999 -39.9105988
71733 1 1 28.5862007 4.2357202 -40.5987015
71735 1 2 29.5487995 0.163764 -40.7434998
71737 1 1 30.4720993 1.0540201 -40.200901
71738 1 2 31.8568994 0.812114 -40.0755005
71741 1 1 32.5336991 -0.371742 -40.3568993
71747 1 2 29.4603005 6.4793101 -40.2971993
71843 1 1 30.6856003 7.1645002 -40.3172989
71840 1 1 28.5156002 10.9842998 -42.3512001
71839 1 1 29.6068993 9.0644999 -41.3504982
71847 1 1 28.5862999 12.2146998 -43.0177994
71846 1 2 29.6867008 10.2971001 -42.0080986
71849 1 1 27.4755993 14.1211996 -44.0582008
71841 1 2 27.4164009 12.9059 -43.3622017
71842 1 2 26.3089008 14.8259001 -44.3969002
71731 1 1 32.6869011 1.90931 -39.7622986
71736 1 2 33.8646012 -0.34257 -40.7221985
71845 1 2 30.7766991 8.3761101 -41.0094986
71873 1 2 26.3426991 16.0571995 -45.0661011
73609 1 2 72.1616974 28.2796002 -43.0884018
72876 1 2 41.2352982 16.7040005 -47.6949997
73607 1 1 70.3300018 26.9703008 -43.8997994
72874 1 2 44.9147988 16.5613995 -47.367199
73842 1 2 25.8565998 47.4868012 -43.4286003
73304 1 2 78.1473999 -0.0272516 -41.0485001
73592 1 2 74.726799 20.0629997 -46.0219994
73253 1 1 32.6800995 32.5397988 -44.4294014
73593 1 2 74.3088989 21.7714005 -44.3532982
73594 1 1 72.9375992 21.5088997 -44.4805985
72929 1 2 46.9138986 33.605999 -46.9669992
72919 1 1 48.2251015 20.0725002 -46.6016007
73595 1 1 75.164299 21.1068993 -45.2178993
73315 1 2 73.5756989 6.58352 -40.3698998
73290 1 1 69.7377014 2.29407 -44.226799
73414 1 2 73.7621002 10.4502001 -41.9583016
73597 1 2 76.7421036 19.6583004 -47.4561005
72869 1 2 43.2505989 14.7994004 -47.646801
73598 1 2 75.5935974 19.2574997 -46.787201
73599 1 1 72.4794007 23.5356007 -43.3068009
73564 1 1 51.9715004 34.0873985 -43.8142014
73641 1 1 21.9715996 45.4463005 -46.8432008
73411 1 1 74.7822037 7.29984 -40.3367005
73369 1 2 67.132103 13.9130002 -45.578701
73015 1 2 34.9894982 20.3554001 -44.9538994
73565 1 2 53.8967018 34.6241989 -42.4758988
73566 1 1 57.9844018 34.5167008 -42.9277992
73254 1 1 33.0915985 31.6858998 -43.4039993
73567 1 1 52.6094017 34.9360008 -42.9113008
73568 1 2 56.0521011 35.551899 -41.927601
73569 1 1 56.6539002 34.4351006 -42.5138016
73217 1 1 44.9732018 25.2833996 -43.0379982
73072 1 2 39.0433006 21.2084007 -44.4522019
73570 1 1 54.6586991 35.6074982 -41.8429986
72858 1 1 43.2524986 9.7817698 -47.0959015
73571 1 1 58.0933991 36.8208008 -42.1679001
72859 1 2 42.9609986 8.4162998 -47.0144997
73572 1 1 58.6823998 35.7206993 -42.7943993
73573 1 2 61.7046013 37.2956009 -44.2168999
72860 1 1 44.4682999 10.2448998 -46.5912018
73258 1 2 32.1369019 30.9570008 -42.6954994
72861 1 2 40.2481003 12.6215 -47.8246002
73563 1 2 50.8658982 34.5461998 -44.5243988
71761 1 1 35.6707993 4.5857101 -42.2617989
73409 1 2 71.4534989 13.0341997 -43.2840004
73561 1 2 50.3661995 35.8255997 -44.2790985
72857 1 1 43.924801 7.51405 -46.5511017
73600 1 2 71.6475983 24.6487007 -43.2668991
73846 1 1 26.1490994 48.8530006 -43.4262009
73847 1 2 25.5813008 49.6739998 -44.4014015
73848 1 1 26.5177002 46.6319008 -42.5446015
73064 1 1 48.7117996 8.6910496 -42.5382004
72039 1 1 26.3869 26.6732998 -43.2984009
73545 1 2 65.7836991 32.8157006 -46.0858994
73278 1 1 46.1810989 31.4367008 -46.2321015
73546 1 2 64.3962021 32.7521019 -45.9566002
73291 1 2 70.0652008 -0.441144 -44.0028
73547 1 1 64.4399033 30.3285999 -46.1539002
73548 1 2 65.8324967 30.3717995 -46.0824013
73025 1 2 50.9189988 3.1565399 -43.1353989
73805 1 1 28.6483002 38.9047012 -44.8288002
71887 1 2 26.2833996 20.7896996 -44.6927986
73807 1 1 26.1979008 42.4775009 -43.1175003
72990 1 1 77.7127991 18.7448998 -47.8050995
73808 1 2 26.1928005 41.1212006 -43.4654999
73502 1 1 69.7245026 25.7392998 -44.1749001
73482 1 2 56.1071014 25.4353009 -45.4614983
73809 1 2 28.5727997 41.1119995 -43.1221008
73810 1 2 24.3841 42.8146019 -44.6604004
73811 1 1 24.2481995 41.4350014 -44.8204003
73812 1 1 25.1172009 40.5660019 -44.1683006
73813 1 2 27.4610005 39.2184982 -44.1744995
71876 1 1 29.8978004 15.8569002 -46.1898003
73814 1 1 28.6735001 37.7997017 -45.6767006
73574 1 1 60.5173989 37.1324005 -43.5035019
73815 1 2 29.8925992 37.4735985 -46.2832985
73817 1 1 26.2940998 38.5144005 -44.5070992
73818 1 2 25.0939999 39.2041016 -44.5028
73819 1 2 23.2794991 40.9025994 -45.6675987
73820 1 1 27.4022999 40.4258995 -43.4687996
73492 1 1 61.6875992 27.8437004 -46.1609001
71856 1 2 33.0433006 10.9947996 -44.3404007
73843 1 2 24.2959995 51.3578987 -46.2150002
73512 1 2 63.7685013 29.1004009 -46.2044983
73386 1 1 57.8883018 21.0335999 -43.7288018
73091 1 1 36.6339989 23.7791004 -40.8376999
73743 1 1 18.6636009 72.7592011 -46.4959984
73745 1 2 15.9461002 73.425499 -46.7885018
72798 1 2 21.8251992 39.0223007 -46.030201
73746 1 2 18.3010998 73.838997 -47.3147011
71850 1 1 33.0480995 7.7983499 -41.6189003
73247 1 1 30.3722 32.0129013 -43.9650002
73063 1 2 47.5782013 11.7486 -44.2434006
71857 1 2 35.0842018 10.1576996 -45.3138008
72046 1 2 25.9568006 30.2663002 -44.0126991
72047 1 2 24.1646996 31.5305004 -45.0390015
72048 1 1 24.9160004 32.7150994 -45.0085983
73293 1 2 69.0468979 1.4372 -45.1074982
72875 1 1 40.9031982 15.3521004 -47.8628998
72033 1 2 30.7903004 22.2898007 -43.0330009
72040 1 1 27.7297001 29.0662994 -42.8704988
72041 1 2 28.2612 27.8829002 -42.3497009
72042 1 2 25.8076992 27.8777008 -43.7060013
72043 1 1 26.471901 29.0825996 -43.478199
73133 1 2 56.075901 10.8358002 -39.9613992
72034 1 1 29.8701 23.2154007 -42.5443001
73014 1 1 44.3588982 3.8892 -45.8972016
72035 1 2 30.3234997 24.3146 -41.8157006
73163 1 2 56.2764015 13.2659998 -40.1058006
73094 1 2 40.5525017 25.2859001 -41.0503998
72013 1 1 42.0675011 -0.508742 -45.2975006
72036 1 2 28.2612991 25.4682999 -42.3465996
73117 1 1 55.6823006 1.85744 -45.5558014
72017 1 1 39.7596016 5.0467501 -45.9590988
72018 1 2 40.4748001 2.7864201 -45.4146004
72019 1 2 40.7332993 4.0446601 -45.9664002
72020 1 1 41.4457016 1.77967 -45.4511986
73503 1 2 68.4981995 25.6506005 -44.8324013
72021 1 2 41.1020012 0.466501 -45.1040001
73318 1 2 78.8590012 1.16523 -40.9818002
72989 1 1 78.5615006 16.4262009 -47.7178993
73028 1 1 47.5018997 2.6889999 -44.4089012
73550 1 1 31.8633004 34.4929009 -46.228199
72063 1 2 29.5389996 27.8810006 -41.7756005
73089 1 1 38.9407006 23.5629998 -41.6109009
73822 1 1 28.5027008 42.3335991 -42.4430008
71938 1 2 24.0007 26.6695004 -44.75
72870 1 1 41.921299 14.3893004 -47.831501
71768 1 2 37.9570008 0.156811 -42.2293015
73467 1 2 61.8120995 23.0436001 -45.6596985
71763 1 2 36.1850014 2.2269299 -41.9617996
71883 1 1 29.5301991 19.3554001 -45.6987992
72022 1 2 37.8863984 7.1002402 -45.7265015
73554 1 2 33.2274017 34.1996994 -46.0962982
73249 1 2 29.0158005 32.1851006 -44.2294998
73555 1 2 54.0381012 36.7654991 -41.3751984
73430 1 2 75.0173035 12.0478001 -43.2518997
73176 1 2 48.8254013 15.6852999 -44.7330017
73656 1 2 22.2581997 51.8240013 -47.4230004
74055 1 2 17.6854 72.1052017 -45.7378006
73655 1 1 23.5006008 52.2492981 -46.9373016
73505 1 1 66.5578003 26.7563992 -45.7188988
73654 1 1 19.9573002 52.365799 -47.9348984
73325 1 2 81.0189972 5.20469 -42.9798012
73462 1 2 56.3063011 23.1951008 -44.6152992
72871 1 1 45.4530983 14.2861004 -46.7910004
73250 1 1 28.5723 33.2028999 -45.0704002
73504 1 1 65.9163972 25.5147991 -45.8325997
73141 1 1 49.4994011 12.8055001 -42.5117989
73513 1 2 67.8638 29.2406998 -45.4737015
71945 1 2 24.0424004 29.0939007 -44.8305016
73282 1 2 55.9208984 19.9696008 -42.8386994
73299 1 1 76.8880998 2.11673 -39.9487992
73653 1 2 21.2865009 52.7761994 -47.7494011
73177 1 1 50.3856011 17.4489002 -44.2359009
71767 1 1 38.0887985 1.23269 -43.0988998
73491 1 2 60.3328018 25.4241009 -45.9888
73279 1 2 47.4977989 30.9550992 -46.2234001
71772 1 1 36.7196999 5.8062001 -44.0537987
73226 1 1 42.7602997 28.0363998 -42.0588989
73575 1 2 64.3358994 35.1570015 -45.6780014
73210 1 1 49.1223984 24.0541992 -45.5868988
73187 1 1 54.0483017 16.5643006 -41.2731018
73493 1 2 57.4836998 27.8064003 -45.645401
72969 1 2 47.0691986 37.2416 -46.4364014
73464 1 1 60.4286003 23.0823002 -45.4303017
73392 1 2 65.5659027 15.7131005 -45.4779015
73239 1 1 44.6763993 29.2215996 -43.7117996
73667 1 1 19.9055004 57.2288017 -46.7823982
73441 1 2 70.3256989 16.2238999 -44.8916016
73296 1 2 73.0268021 2.96186 -40.7272988
73193 1 1 52.5345993 20.4295006 -44.0884018
73211 1 2 50.1748009 23.2064991 -45.9035988
73306 1 2 76.0960999 1.01457 -40.3386994
73068 1 2 39.9738008 20.6375008 -45.3199997
73497 1 2 55.469101 28.9554996 -44.9776002
73498 1 1 58.2294998 28.9759008 -45.4631005
71871 1 2 29.7821007 12.5615998 -43.6505013
73209 1 1 49.8557014 21.8444996 -46.1166
73499 1 2 59.6025009 29.0053005 -45.7277985
73297 1 2 74.164299 2.46468 -40.0732994
72981 1 1 79.4134979 12.9786998 -46.5699005
73556 1 1 50.9179994 36.6184006 -43.2705994
73576 1 1 62.3660011 36.1757011 -44.7200012
73337 1 1 84.1042023 0.868089 -44.6072998
73426 1 1 78.3599014 11.6787005 -44.8093987
73180 1 1 50.8921014 18.7194996 -44.5026016
73036 1 1 49.7871018 2.5063401 -43.6362992
73383 1 1 58.0646019 18.8932992 -42.6072006
71430 1 1 39.9328996 11.2651997 -47.6455994
71427 1 2 40.6301995 8.9474096 -47.3017998
73435 1 2 76.1352005 10.1070995 -42.3073006
71424 1 2 42.3431015 5.6995301 -46.6515999
71423 1 1 41.6383019 7.98522 -47.1478005
73037 1 2 52.2551994 1.49255 -44.2232018
73455 1 2 70.1781998 21.0004997 -44.7210007
72065 1 2 28.5410996 30.1954002 -42.9704018
73456 1 1 68.0428009 21.9533006 -45.0658989
71934 1 1 25.8073006 25.4673004 -43.7010002
73327 1 1 78.1445007 5.95332 -40.7818985
73374 1 1 66.7232971 10.2530003 -46.2181015
73328 1 1 83.0802994 5.5341201 -44.8210984
73427 1 1 76.1567993 13.4099999 -44.8786012
73329 1 1 79.9943008 5.0425701 -42.0472984
72031 1 1 28.5436001 23.1564007 -42.9664002
73134 1 2 55.3422012 7.46801 -41.3791008
73398 1 2 61.9300004 20.7856999 -44.8286019
73330 1 1 79.7547989 3.7739001 -41.5167008
73324 1 2 81.1747971 0.424399 -41.4926987
73186 1 1 56.9118004 14.3962002 -40.6264992
73331 1 2 80.5028992 2.6674299 -41.9140016
73018 1 1 30.3222008 29.0393009 -41.8162003
72053 1 1 26.2777996 32.5536003 -44.7102013
73083 1 1 39.459301 22.0997009 -43.4626007
72884 1 2 40.5619011 18.863001 -46.8516998
73439 1 2 73.8578034 12.8150997 -43.4280014
72030 1 2 31.861601 18.8398992 -46.2070999
72840 1 1 23.0855999 39.5113983 -45.7103997
73332 1 1 81.6052017 2.85817 -42.7526016
73524 1 1 53.7402001 32.4743004 -43.5712013
73826 1 2 22.6240006 43.1736984 -46.2655983
73520 1 2 50.25 33.7038002 -45.4515991
73445 1 2 75.0398026 15.3326998 -45.8209992
73240 1 2 41.1959992 29.8118 -42.5620995
73182 1 1 50.6976013 20.8848992 -45.5516014
73295 1 1 71.0509033 3.99229 -42.4140015
72922 1 2 48.5480004 21.4349003 -46.4482994
73500 1 2 64.5365982 25.4715996 -46.0559998
73415 1 1 72.6352997 12.3736 -42.9152986
73333 1 2 81.839798 4.1214099 -43.300499
73652 1 2 20.5960007 55.087101 -47.6427994
73040 1 2 53.3101006 3.44891 -43.2285996
73557 1 1 56.8025017 36.7000008 -41.6474991
73150 1 2 59.3558006 7.0714202 -45.2247009
72855 1 2 54.7332001 -0.192579 -46.3423996
73334 1 2 82.889801 4.2968898 -44.2005997
73391 1 2 62.6498986 17.3265991 -43.9524002
73705 1 1 22.5484009 58.1279984 -46.7603989
71771 1 2 39.0564995 1.31829 -44.1133995
73501 1 2 63.8148995 26.6681004 -46.1873016
72917 1 1 47.4650002 17.3738003 -46.4863014
73454 1 1 71.1018982 20.0832996 -45.1836014
73494 1 1 56.0881004 27.8003006 -45.4397011
73212 1 2 53.5667992 22.9766998 -44.5901985
74060 1 2 17.5088005 69.4786988 -43.1493988
74053 1 1 18.8286991 69.0065994 -43.1679993
73665 1 1 21.6215 54.1362991 -47.6865006
71863 1 1 30.9048004 13.8247004 -45.3656006
73335 1 1 82.4704972 1.782 -43.0061989
73336 1 2 82.3206024 0.647044 -42.2182999
73651 1 2 20.3265991 48.6749993 -47.6893997
73159 1 1 58.0712013 10.6196003 -41.8916016
71775 1 1 34.9561996 6.84336 -42.7619019
72924 1 1 38.2532997 34.0600014 -46.3055992
73283 1 2 70.8340988 0.378526 -43.1977005
73284 1 1 70.6244965 1.76445 -43.2765007
73474 1 2 72.0167007 22.3824005 -43.9289018
74049 1 1 18.066 71.0752029 -44.8721008
73389 1 1 63.9053994 17.1737995 -44.5489998
73149 1 2 56.2332001 9.6224404 -40.6558991
73650 1 2 22.8209992 49.5489998 -46.8381005
73521 1 1 53.5379982 30.2686005 -44.5746002
73544 1 2 62.3614998 31.4601002 -45.7631989
71905 1 1 26.7584 21.9452992 -44.0688019
73085 1 1 34.8571014 22.6816998 -42.0833015
73601 1 2 74.7026978 22.698 -43.3907013
72923 1 2 46.5756989 18.3153 -47.013401
73495 1 1 60.2929993 27.8262997 -46.0172997
73549 1 2 27.5655995 36.9347 -45.7211991
73444 1 1 73.9103012 16.1480999 -45.9132004
73233 1 2 49.4339981 25.3001003 -45.0383987
73394 1 2 64.2773972 15.9106998 -44.9776002
73461 1 2 54.0984993 24.2297993 -44.919201
73039 1 1 52.176899 2.6682401 -43.4765015
73551 1 2 29.1170998 35.2006989 -46.2664986
73285 1 1 68.2620011 1.99028 -46.1302986
74048 1 2 17.1116009 70.4854965 -44.0373993
73385 1 2 60.7312012 18.7005997 -43.4429016
71941 1 1 24.6135006 27.8824998 -44.4285012
73463 1 2 59.8180008 21.9958992 -44.8027992
72925 1 1 41.8975984 34.0247002 -46.8530006
73194 1 2 53.7840996 20.7779007 -43.5950012
73514 1 1 50.1703987 30.0562992 -45.9519998
73228 1 2 41.7277985 27.3626995 -41.3997002
73095 1 1 39.5419998 25.9664994 -40.367199
73195 1 2 52.6545983 18.3339005 -42.9025994
73320 1 2 75.9645004 6.64501 -39.9678002
73016 1 2 32.1232987 25.4692993 -40.7027016
73086 1 2 41.1943016 23.5060997 -42.537201
72862 1 1 41.5898018 13.0267 -47.7969017
73515 1 2 49.8518982 31.4218006 -46.1596985
73222 1 1 41.7274018 25.9640008 -41.392601
72062 1 2 30.1299 26.6769009 -41.3759003
73229 1 1 40.2496987 29.2542 -41.6949997
73510 1 2 62.3735008 29.0636997 -46.1231995
73469 1 1 64.6079026 23.0412998 -45.8320008
73303 1 2 73.7873993 0.29765 -40.9693986
73198 1 2 46.1841011 21.8456994 -46.1814995
73069 1 2 35.9412994 19.6707001 -45.7102013
73162 1 1 58.5825005 12.9777002 -41.6253014
73422 1 2 78.2911987 8.3138199 -42.2994995
73189 1 2 58.1477013 14.2552004 -41.2593002
73188 1 2 56.8330994 16.7147999 -41.3336983
73251 1 2 30.8973008 33.6994019 -45.5990982
73190 1 1 56.2005005 15.5937004 -40.7821999
72023 1 1 36.1716995 10.3334999 -46.1679993
73317 1 1 78.1752014 2.28351 -40.4786988
73191 1 2 54.6786003 17.7152996 -41.7495995
73827 1 2 27.2907009 43.0306015 -42.4408989
71405 1 2 36.8731004 14.1626997 -47.6259003
73465 1 1 59.6682015 24.2334995 -45.6836014
73658 1 2 22.9400998 54.5443001 -47.4277992
73341 1 1 82.2165985 6.5983801 -44.5463982
73486 1 2 61.7341004 25.4223995 -46.1032982
73081 1 2 34.3023987 24.4067001 -40.4827996
72872 1 2 44.2131996 13.8563004 -47.2756996
73147 1 2 50.6082993 8.3489905 -41.0984001
72853 1 1 40.9406014 10.2951002 -47.5463982
73192 1 1 53.9333992 18.6595001 -42.4547997
73146 1 2 52.884201 8.1901302 -40.3120003
73373 1 2 64.8464966 13.4043999 -46.0714989
73302 1 2 71.793602 -0.102658 -42.3236008
73748 1 1 16.9487 74.1311035 -47.4431
73828 1 2 25.2968998 43.3394013 -43.7450981
73142 1 2 50.4991989 13.3263998 -41.6828003
73487 1 1 62.412899 26.6450997 -46.1920013
73140 1 2 49.1472015 11.4554005 -42.4241982
73070 1 1 37.2939987 19.9585992 -45.5419998
73113 1 2 58.6206017 4.82476 -45.7542
72966 1 1 46.5825997 34.9669992 -47.0763016
72967 1 2 45.2680016 35.3699989 -47.3689003
72968 1 1 42.5845986 36.1822014 -47.672699
73267 1 2 41.3059998 32.2627983 -45.3146019
73301 1 1 72.7248993 4.33424 -40.7005997
72932 1 2 62.2070999 9.05445 -46.4847985
72933 1 2 67.6878968 1.26774 -47.1809006
73268 1 1 37.6974983 32.4445 -44.5954018
73480 1 1 55.3316994 26.6149998 -45.4846001
71773 1 1 37.7120018 5.9042702 -45.0281982
73989 1 1 20.4468003 62.0586014 -42.6651001
73509 1 1 68.4954987 28.0646992 -45.0483017
72934 1 1 66.9465028 3.88037 -46.8646012
72935 1 1 66.6610031 5.24615 -46.8516006
72936 1 2 65.4601975 5.7149401 -47.388401
73347 1 2 61.6207009 12.6732998 -44.4760018
72937 1 2 66.0943985 7.98597 -46.8274994
73242 1 1 46.8606988 29.1700001 -44.7668
72938 1 2 63.800499 7.4693899 -47.3544998
72939 1 1 65.1399994 7.0727501 -47.2904015
72940 1 2 64.1480026 11.1001997 -46.5820999
72941 1 1 65.7967987 9.3532 -46.7607994
72942 1 2 64.4708023 9.7729903 -46.9147988
73160 1 2 59.6328011 12.8558998 -42.5350991
72986 1 1 76.3616028 16.9766006 -46.9723016
72943 1 1 63.4701004 8.7928896 -47.0270996
72944 1 1 65.1554031 12.0750999 -46.425499
72945 1 2 76.2342987 15.6955996 -46.4435005
72946 1 2 74.0403976 17.4316006 -46.4328995
72947 1 1 32.4846993 36.6707001 -47.042099
72948 1 1 33.8297997 36.2798996 -47.1646004
73407 1 1 73.6936035 9.1895104 -41.3611984
71910 1 2 24.7070008 23.0361004 -44.6090012
72950 1 2 31.4754009 35.730999 -46.7532997
73111 1 1 54.4897003 3.1776199 -43.9233018
73468 1 1 62.5597992 21.8789006 -45.4197006
72951 1 2 35.5573006 34.7043991 -46.5685005
73894 1 2 16.9475002 67.8461 -41.4581986
72952 1 2 34.1994019 35.0183983 -46.6860008
73065 1 2 42.2422981 20.4337998 -46.1142998
72953 1 2 60.903 -0.439612 -48.4575005
72954 1 2 34.8395996 37.2221985 -47.4304009
71884 1 2 26.7528 18.6382008 -45.6371994
72955 1 2 43.6083985 37.1357994 -47.6932984
72956 1 1 36.1866989 36.8381005 -47.5143013
72957 1 2 41.2458992 36.5943985 -47.7447014
73237 1 2 42.4771004 29.2572003 -42.6777001
72958 1 1 44.928299 36.7285004 -47.4390984
72959 1 1 40.5671997 34.4430008 -46.886902
73672 1 1 23.2749996 55.903 -47.330101
73986 1 1 21.9153996 59.9501 -45.3074989
72960 1 2 42.9049988 34.8564988 -47.3490982
73459 1 2 58.4616013 22.0650997 -44.4737015
73460 1 1 55.4967995 24.2749996 -45.0046997
72961 1 2 37.8889008 35.2008019 -47.0229988
72962 1 2 40.2285004 35.6847 -47.432499
73214 1 2 51.4678002 23.6413994 -45.5363999
74050 1 1 19.7702008 69.5643006 -44.0371017
72963 1 1 36.5382996 35.5480995 -47.1055985
71865 1 2 29.7861996 13.6218004 -44.558899
73265 1 1 39.9766006 32.6750984 -45.3493004
72889 1 1 58.7966004 3.6196599 -46.4348984
73988 1 2 21.3822003 61.5117989 -43.5461998
72885 1 1 42.8989984 18.441 -47.3069
73476 1 1 70.3824997 24.5624008 -43.8389016
72886 1 1 45.8366013 15.6222 -46.898201
73223 1 2 48.3792 25.9489002 -44.3855019
73266 1 1 41.7070008 31.2922993 -44.3978005
73457 1 1 55.7327004 22.0993996 -43.978199
71852 1 1 31.974701 8.7020102 -41.6553993
73215 1 1 54.3488007 21.9871006 -43.9897996
73671 1 2 22.2427006 56.8400994 -47.221901
73132 1 2 57.3415985 8.3645201 -42.4085999
73165 1 1 52.0820007 17.1133995 -42.5519982
73238 1 1 43.4095993 29.7942009 -43.5694008
72927 1 1 48.5465012 31.8369999 -46.4998017
73131 1 2 54.9660988 13.4047003 -39.6282997
73319 1 2 70.6311035 6.7672 -42.5559998
73024 1 2 48.6046982 3.2381401 -43.7552986
73418 1 1 77.2090988 8.1043997 -41.4366989
73130 1 1 55.2546005 8.6132002 -40.5759011
73419 1 2 80.2841034 7.4767299 -43.3843994
73396 1 1 62.0301018 18.5702 -43.9426994
73420 1 1 76.0930023 8.94944 -41.5209008
73129 1 2 51.8569984 6.3021898 -41.4159012
73112 1 2 55.5461998 4.0901499 -43.8680992
73169 1 2 50.9473 16.6648007 -43.2261009
73102 1 2 33.4263001 27.8836002 -40.1966019
73128 1 1 56.4187012 7.3220501 -42.2597008
73670 1 1 23.8729992 53.5940018 -47.0023003
73092 1 1 33.8936996 23.4239006 -41.3903999
73470 1 1 62.4743004 24.2339993 -45.9748002
73127 1 1 57.4888001 6.0956302 -44.0442009
73101 1 1 32.1231003 27.8843994 -40.7025986
73098 1 2 31.6406994 29.0210991 -41.354599
73429 1 2 78.354599 12.7793999 -45.6720009
73199 1 2 45.5999985 23.5461006 -44.5786019
73126 1 2 56.4802017 6.1938901 -43.084301
73097 1 2 33.9483986 26.6760998 -39.7117996
73082 1 1 41.7056008 22.0154991 -44.3655014
73096 1 1 33.4258995 25.4685993 -40.1959
73093 1 2 34.4482994 21.8341999 -43.1184006
71885 1 1 24.9223996 20.6236992 -44.9875984
72985 1 2 77.5792008 17.3915997 -47.5270005
73168 1 2 50.4230004 15.4048996 -42.9332008
73167 1 1 49.3049011 16.9713994 -44.974701
73344 1 2 58.1735001 16.6369992 -41.7270012
73343 1 1 79.2665024 7.3204398 -42.4394989
73017 1 1 31.4237995 26.6767998 -40.8386002
73166 1 2 47.7526016 15.2047005 -45.4830017
73171 1 2 52.8095017 14.2182999 -40.3804016
72979 1 2 80.3354035 11.9489002 -46.7084999
73423 1 1 76.1624985 12.3210001 -44.0056992
72978 1 2 81.5716019 10.0681 -45.6987
73123 1 2 58.3787995 7.1554298 -44.2303009
73224 1 1 46.1551018 27.3477993 -43.3889008
73225 1 2 43.9389992 27.3567009 -42.3893013
73183 1 2 52.0131989 19.1700993 -43.8134995
72977 1 1 82.816803 10.3333998 -46.2528992
72928 1 1 45.8740998 32.6882019 -46.7827988
73522 1 2 52.493599 32.8233986 -44.075901
73376 1 1 61.9048004 16.2164993 -43.5583
73434 1 1 78.325798 9.4539805 -43.1116982
73280 1 1 58.8083 15.3912001 -41.7317009
73342 1 2 77.1516037 6.93958 -40.6575012
72976 1 1 84.3292008 6.9628802 -46.2742005
72975 1 1 83.5054016 8.0416603 -45.9967004
73116 1 1 57.5770989 4.9513798 -44.8387985
73345 1 1 67.2208023 7.49297 -46.1632996
73143 1 2 50.7971001 11.1314001 -40.6847
73061 1 2 49.6741982 9.21696 -41.6733017
74382 1 2 53.5625 57.042099 -46.9501992
73158 1 2 59.1366997 9.3848496 -43.6814003
71759 1 1 33.9558984 5.6454802 -40.9133988
74378 1 1 50.948002 59.2745018 -44.5850983
73022 1 2 26.3264008 37.283001 -45.1730003
74376 1 2 52.7083016 57.8479996 -46.178299
74375 1 1 58.5206986 48.7010002 -45.8726998
74374 1 2 60.4459992 45.5802994 -45.2518997
74373 1 2 63.3885002 38.7317009 -45.1814995
72061 1 1 32.1383019 22.3971996 -42.6960984
72014 1 2 43.7949982 1.14694 -45.5918999
74372 1 1 63.8432008 40.030899 -45.4981003
74371 1 2 63.0569 42.3504982 -46.0043983
71886 1 1 27.2054005 19.8675996 -45.156601
74370 1 2 62.9539986 41.1276016 -45.3423996
71760 1 1 38.5988999 4.8435602 -45.2112007
74369 1 1 62.2602997 43.4583016 -45.7165985
74368 1 2 65.4243012 37.7144013 -46.0752983
74367 1 1 65.1704025 40.1213989 -45.9039994
73878 1 2 18.5198002 63.2797012 -41.0661011
74366 1 2 65.9115982 39.0051003 -46.2291985
74365 1 1 64.1371002 37.5900002 -45.5290985
71758 1 2 34.8959008 5.7084098 -41.9487992
73109 1 2 36.6374016 29.5622006 -40.8484994
74354 1 1 32.8754006 73.7594986 -42.1973
74353 1 1 34.8167992 72.4634018 -42.7826004
74352 1 2 34.2608986 73.5599976 -42.0931015
74351 1 1 30.8973008 73.1720963 -43.4826012
73872 1 1 18.2304993 62.0521011 -41.6701012
71757 1 2 36.5987015 4.6395502 -43.3005982
74350 1 1 36.1632004 72.482399 -43.1501999
71756 1 2 36.8628006 0.0169881 -41.4085999
71755 1 1 35.8698006 0.983176 -41.3776016
71754 1 2 34.4653015 3.2765501 -40.6463013
74349 1 2 32.1302986 72.8162003 -42.9329988
74348 1 1 30.2285996 72.264801 -44.3053017
73871 1 2 18.7877999 60.4720001 -43.4053002
71376 1 2 32.2061005 15.2987003 -46.7489014
71753 1 2 33.8298989 4.4440098 -40.1972008
74347 1 2 29.1441002 72.6977997 -45.0623016
74346 1 1 26.9344998 73.5465012 -46.5531998
74345 1 2 28.7402001 74.0403976 -45.0161018
71752 1 2 31.8635006 6.4741602 -39.9925996
74344 1 1 27.7728005 74.4550019 -45.923401
72891 1 1 63.2122994 0.278864 -48.8274994
74343 1 1 27.2525997 72.1836014 -46.4445992
74342 1 2 30.3666992 74.4488983 -43.2561989
73264 1 2 39.0453987 32.1106987 -44.4779015
74341 1 1 35.1640015 74.3815994 -41.4241982
73870 1 2 19.1774998 61.4861985 -42.5294991
74340 1 1 29.3122997 74.860901 -44.0549011
73263 1 2 34.9906998 32.9799996 -44.967701
73517 1 1 50.6859017 32.3781014 -45.5760002
71750 1 2 34.5964012 0.838225 -40.7929993
74339 1 2 32.1697998 74.8563004 -41.7126999
73107 1 2 33.8946992 29.9265004 -41.3936005
73660 1 2 19.2593002 54.6721993 -47.7190018
73038 1 1 50.8237 4.4049502 -42.5144005
73157 1 2 59.0289001 10.5436001 -42.9090004
73145 1 1 51.6124993 10.2339001 -39.9770012
73553 1 1 27.7733002 35.599701 -46.0466995
71749 1 1 33.960701 2.00576 -40.3387985
74322 1 1 39.7630997 68.0820999 -45.9697
74321 1 1 37.980301 71.4998017 -44.3726998
74320 1 2 38.5309983 70.395401 -45.0203018
74319 1 1 34.0292015 71.3916016 -43.1959
73156 1 1 59.8279 11.6504002 -43.2089005
71765 1 2 37.3955002 3.5285499 -43.5826988
74318 1 2 34.5845986 70.2473984 -43.7635002
74317 1 2 35.9289018 70.2666016 -44.1151009
73088 1 1 40.2477989 24.0722008 -41.6762009
73058 1 2 47.9653016 9.5522299 -43.3420982
72883 1 1 41.8931008 19.2782993 -46.8167992
73340 1 1 81.178299 6.43081 -43.6278992
73496 1 2 54.0726013 29.0132008 -44.9020996
72854 1 1 36.5322991 17.7654 -47.0695992
73221 1 1 47.1839981 25.2922993 -44.0578995
74316 1 2 32.6545983 71.5635987 -43.2489014
73155 1 1 60.0796013 9.3232098 -44.7117996
72892 1 1 60.2422981 2.1144099 -47.6380997
71770 1 1 39.2938995 2.5748601 -44.6996994
73438 1 1 72.7043991 14.6887999 -44.4612999
74024 1 2 19.2003994 67.9133988 -42.3797989
73227 1 2 44.9709016 28.0212994 -43.0625992
72893 1 1 61.8897018 0.52968 -48.4868012
73346 1 1 62.8893014 11.3477001 -46.0227013
72965 1 1 44.2375984 34.4286003 -47.2779999
74006 1 1 19.6826 63.9690018 -41.4179993
74315 1 2 35.6910019 68.0363998 -45.0341988
74314 1 2 32.4044991 69.319397 -44.1568985
74313 1 1 33.7851982 69.1735992 -44.1581001
72064 1 1 28.0912991 31.2936001 -43.7013016
74312 1 1 34.3294983 68.0291977 -44.733799
71867 1 2 31.9993 9.8081703 -42.5131989
74311 1 1 36.4659004 69.1706009 -44.7831002
74310 1 2 36.6902008 71.4069977 -43.8613014
74309 1 1 37.7963982 69.2205963 -45.1899986
74308 1 1 31.8801994 70.5793 -43.8596992
74307 1 2 38.3951988 68.0684967 -45.6966019
74306 1 2 30.6613999 70.9430008 -44.4135018
72894 1 2 61.5318985 1.83295 -48.1090012
73406 1 2 63.9505006 21.8262997 -45.6114998
71858 1 1 34.0838013 11.1234999 -45.2591019
72895 1 2 59.6722985 -0.188763 -47.9026986
74305 1 1 31.6093998 68.3034973 -44.6973
74304 1 2 28.4312992 71.767601 -45.8195992
74303 1 2 29.4792996 67.6352005 -45.5681
71868 1 1 35.0264015 9.0488195 -44.4715004
74302 1 2 30.3472004 68.6472016 -45.1520004
74301 1 1 28.7917996 70.4135971 -45.7916985
74300 1 1 29.948 69.9934006 -45.1399002
74299 1 2 27.8792 69.4385987 -46.1954994
73339 1 2 83.4306031 1.9286 -44.0149994
74298 1 1 28.1786995 68.0850983 -45.9057008
73305 1 1 74.6990967 1.20411 -40.4303017
73032 1 1 53.5996018 -0.0190619 -45.5652008
74296 1 2 41.8293991 66.8766022 -46.2489014
74294 1 2 40.4342003 66.8759996 -46.1808014
74292 1 2 43.9107018 65.6924973 -45.9766998
73079 1 2 35.6534996 24.4717007 -40.103199
72983 1 2 83.7258988 9.3259401 -46.4646988
72887 1 2 44.2331009 18.8638992 -47.2318001
73020 1 2 26.7455006 34.6949005 -45.6805001
72896 1 1 59.2751007 1.09438 -47.5582009
74291 1 1 42.5285988 65.6697998 -46.1775017
74289 1 1 44.5839005 64.5073014 -45.6847
73154 1 1 60.9257012 10.4076004 -44.9608994
74288 1 1 43.9216004 63.2808991 -45.7879982
74287 1 2 46.5121002 63.3989983 -44.7792015
73170 1 1 50.9916992 14.6155005 -41.9275018
72897 1 2 55.7616997 0.735365 -46.3930016
72964 1 1 38.8857002 36.0723991 -47.4790001
74285 1 2 41.8345986 64.4549027 -46.1783981
73106 1 1 36.2252998 30.4622002 -41.8431016
74284 1 2 42.5452004 63.2565994 -46.0276985
73105 1 2 39.5428009 27.3703003 -40.3721008
74283 1 2 37.6581002 66.8859024 -45.8111
72898 1 2 57.9981996 1.40974 -47.0639992
74282 1 1 36.2823982 66.8868028 -45.5499993
72899 1 1 56.8577004 0.632074 -47.2401009
74281 1 2 33.5147019 66.9312974 -45.0498009
73395 1 2 68.0485001 14.8162003 -45.0228004
73031 1 2 52.5695992 -0.940357 -45.4654999
74280 1 2 32.1167984 67.0187988 -44.9613
74279 1 1 38.3297997 65.6827011 -46.0452995
74278 1 1 34.1185989 65.7428971 -45.4477005
74277 1 2 35.5163002 65.7197037 -45.6627007
72900 1 2 57.8447 2.6066699 -46.3436012
74276 1 1 39.7251015 65.6695023 -46.1865006
74275 1 2 38.3344994 63.2812004 -45.9590988
74274 1 2 36.2106018 64.5139008 -45.8174019
74273 1 1 35.5078011 63.327301 -45.5915985
73262 1 1 36.7579994 31.8757992 -43.7342987
74272 1 1 37.6095009 64.4832001 -45.9959984
73338 1 1 83.7293015 3.21906 -44.4838982
74271 1 1 40.4332009 64.4602967 -46.1903
74270 1 2 39.7354012 63.2509995 -46.0844994
73137 1 1 51.6665001 8.8862696 -40.3632012
73490 1 2 58.1931992 26.6180001 -45.8466988
72901 1 2 60.6244011 5.70645 -46.7630997
73507 1 1 64.4853974 27.8999004 -46.1688004
74266 1 2 34.1077004 63.3762016 -45.3768005
73138 1 2 52.2089996 13.0060997 -40.0029984
72902 1 2 63.1441994 5.1584301 -47.7462998
74264 1 1 33.3437996 64.566803 -45.4297982
74263 1 2 44.6104012 62.0932999 -45.5231018
73506 1 2 67.8616028 26.8281994 -45.2252007
74262 1 2 46.5820008 60.977501 -44.7349015
71906 1 2 28.0953999 22.0571995 -43.6959
74261 1 1 45.9051018 62.1618004 -45.017601
73104 1 1 35.6562996 28.8754998 -40.1094017
73019 1 2 27.2003994 33.4744988 -45.1769981
72903 1 1 64.2265015 1.16957 -48.5028992
74259 1 2 47.8619996 61.0792007 -44.2014999
74258 1 2 50.039299 60.1341019 -43.9919014
74257 1 1 48.6790009 59.9595986 -44.2410011
74256 1 1 43.9842988 60.8461 -45.6408005
74255 1 2 41.8676988 62.0327988 -45.9833984
74254 1 1 40.4642983 62.0551987 -45.9547006
71859 1 1 31.9888992 12.9504996 -45.2929993
74253 1 1 42.5946999 60.8389016 -45.8041992
71429 1 2 36.1778984 16.4729996 -47.4681015
74252 1 1 40.5293007 59.7047997 -45.4012985
73437 1 1 74.9897996 10.9014998 -42.4522019
74251 1 2 39.786499 60.8751984 -45.6376
74250 1 2 36.2697983 62.1603012 -45.3979988
73377 1 2 62.2518005 14.9643002 -44.0475006
74249 1 1 37.6543999 62.1036987 -45.6375008
74248 1 1 38.4039993 60.9399986 -45.3978996
74051 1 2 19.3906994 70.6259995 -44.8616982
73153 1 1 58.2952004 8.2976799 -43.4300003
74247 1 2 37.783001 59.8608018 -44.7677994
74246 1 2 34.2846985 61.1323013 -44.5247994
71908 1 1 26.4717007 24.2635994 -43.4693985
71428 1 2 37.8959008 13.2040005 -47.6735001
73248 1 2 30.7879009 31.0657005 -43.0312996
74245 1 2 32.0816002 62.2080002 -44.8051987
74244 1 1 33.4836006 62.2289009 -44.9009018
74243 1 2 36.4294014 59.9561996 -44.4252014
71426 1 2 35.5536995 18.6168003 -46.5409012
74242 1 1 35.6549988 61.0649986 -44.7956009
71425 1 1 37.1904984 15.5244999 -47.6885987
71421 1 1 34.1954994 18.3052006 -46.6581002
74241 1 1 33.7020989 60.0401001 -43.8866006
72904 1 2 66.1029968 3.0046899 -47.5499001
71420 1 1 34.8303986 16.0925007 -47.3815994
74240 1 1 46.0343018 59.723301 -45.0452995
74239 1 2 48.1828003 58.7677994 -44.7720986
74238 1 1 49.0973015 57.8606988 -45.2736015
74237 1 1 46.8117981 58.5583992 -44.9869004
71419 1 1 31.4722996 17.5932007 -46.7095986
74236 1 2 48.6543999 56.5926018 -45.6470986
74235 1 1 51.3697014 57.4301987 -46.0284996
73866 1 1 19.7022 59.9698982 -44.3328018
74234 1 2 50.4557991 58.2064018 -45.3247986
71418 1 1 33.2563019 14.3727999 -46.7781983
74233 1 1 49.5578003 54.3857002 -45.5339012
74232 1 2 50.7061997 53.5760994 -45.4408989
74231 1 2 49.6927986 55.6930008 -45.981701
73436 1 1 79.3767014 9.6327496 -44.0175018
74230 1 1 50.9933014 56.1214981 -46.3298988
73372 1 1 67.3547974 12.5235005 -45.5819016
74229 1 2 53.0497017 53.1128998 -45.9710008
74228 1 1 51.9098016 53.922001 -46.0583992
72905 1 2 62.1677017 4.1574202 -47.7793007
71766 1 2 38.4089012 3.6384101 -44.5313988
73060 1 1 50.6523018 7.0071402 -41.4912987
72906 1 1 62.5065995 2.8362301 -48.0881004
71417 1 1 32.4791985 16.6494999 -46.9886018
71416 1 2 33.8235016 17.0387993 -47.1214981
74225 1 2 48.3222008 54.0087013 -44.9947014
74224 1 1 59.4831009 46.5962982 -45.1100006
73384 1 2 59.9956018 19.8544998 -43.7132988
73030 1 1 51.3862991 -0.635931 -44.834301
73552 1 1 29.5289994 33.9841004 -45.7168007
74223 1 2 51.8759004 50.5931015 -43.5779
74222 1 1 50.710701 52.4625016 -44.605999
71377 1 2 30.132 17.1931 -46.5257988
74221 1 1 53.0144997 48.6856995 -42.5951004
74220 1 1 57.4150009 47.3927994 -44.1407013
71415 1 2 34.5287018 14.7338 -47.2429009
71414 1 2 39.3181992 8.5989199 -46.9674988
72907 1 1 63.8529016 2.4906099 -48.2215996
74219 1 2 54.1601982 47.8899002 -42.4500008
74218 1 1 56.3553009 47.2234993 -43.2417984
71860 1 2 33.1119003 13.1639996 -46.0936012
73103 1 1 37.9948998 29.1924 -40.7700997
74217 1 2 51.8759004 51.7052002 -44.4216004
74216 1 2 55.2869988 48.1307983 -43.2433014
74215 1 1 53.035099 51.9892006 -45.1449013
73488 1 1 59.5920983 26.6152001 -46.0125008
74214 1 2 53.0360985 49.8232003 -43.4067001
74213 1 2 56.3810997 50.546299 -45.8078995
71413 1 1 37.6086006 11.8723002 -47.3480988
73859 1 2 21.5594998 58.8522988 -46.091301
73858 1 1 25.3682003 51.8312989 -45.4575005
71412 1 1 35.3364983 12.5078001 -46.7882996
73269 1 1 40.7933007 30.7971001 -43.4654999
74212 1 2 55.3044014 51.4407006 -45.8093987
73669 1 1 20.9127008 56.4075012 -47.2947006
74211 1 1 54.1701012 51.1771011 -45.0376015
72908 1 1 64.4894028 4.7853298 -47.7709999
71411 1 1 35.5625 13.7896004 -47.2966995
73255 1 1 34.4492989 31.5112 -43.1251984
71410 1 2 36.3538017 11.5539999 -46.8209
74210 1 1 56.3894005 49.4389 -44.9515
72909 1 2 64.8290024 3.4388399 -47.9132004
72910 1 1 66.4712982 1.66562 -47.7280007
74209 1 2 57.4502983 48.5173989 -44.9746018
74208 1 2 55.2932015 49.2345009 -44.103199
74207 1 1 54.1808014 50.0867004 -44.1650009
74206 1 2 56.3291016 46.096199 -42.4096985
74205 1 2 58.4155998 46.4179993 -44.2252998
74204 1 1 54.1235008 46.7444992 -41.6470986
71409 1 2 37.1393013 9.3364 -46.2629013
74203 1 2 58.3464012 45.2523003 -43.4533005
71855 1 1 31.9848996 11.9023 -44.3720017
71408 1 1 38.3390007 9.59583 -46.9275018
74202 1 1 55.2420998 45.9023018 -41.5488014
74201 1 1 49.5042 52.0755997 -44.0271988
74200 1 2 44.7024002 59.6478997 -45.433899
74199 1 1 50.6581002 50.1678009 -43.0410995
74198 1 2 51.7897988 48.2523003 -42.0794983
74197 1 2 52.9005014 46.3470001 -41.0964012
74195 1 1 52.8170014 45.1269989 -40.4252014
74194 1 2 48.3176994 52.7566986 -44.3633003
71407 1 1 40.0211983 6.3115702 -46.5017014
73080 1 2 36.2224999 22.8778 -41.8312989
74193 1 2 49.471901 50.8320999 -43.3874016
71406 1 1 39.0517006 7.3185501 -46.4636002
73889 1 2 17.5116005 65.3541031 -40.353199
71861 1 2 34.1593018 12.2451 -46.0842018
73152 1 1 56.7869988 11.9799996 -40.3577004
71869 1 1 30.8906994 10.6574002 -42.6206017
72911 1 1 60.8932 4.4365402 -47.2851982
73029 1 2 49.8470002 1.20221 -44.1682015
74192 1 1 50.6069985 48.9127008 -42.4292984
71870 1 1 28.6632996 14.4370003 -44.7123986
74191 1 1 51.7229996 47.0036011 -41.4609986
74190 1 2 41.9213982 59.6333008 -45.5904999
74188 1 2 42.6763993 56.105999 -44.8093987
74187 1 2 41.987301 57.3274002 -44.9091988
74186 1 1 40.6365013 57.4690018 -44.5346985
74185 1 2 44.0775986 58.3858986 -45.4277001
72912 1 2 65.5709992 0.836546 -48.3874016
72913 1 1 62.8095017 6.4809098 -47.4295998
74183 1 1 42.6651001 58.4454003 -45.3807984
74182 1 2 39.8905984 58.6211014 -44.8027992
73300 1 2 71.7424011 4.85247 -41.5541992
72060 1 1 31.6415997 24.3327007 -41.3546982
73850 1 1 19.3097 58.9835014 -45.2352982
73849 1 2 20.2481003 58.3815994 -46.0732002
74181 1 1 38.5438996 58.7355995 -44.4297982
72059 1 2 33.0914993 21.6644001 -43.4017983
74180 1 1 39.9864006 56.4169998 -43.8945008
74179 1 2 46.0200996 52.6287995 -45.0139999
74178 1 2 42.2449989 53.7433014 -44.886799
74176 1 2 43.5269013 53.5377007 -45.4011994
74175 1 2 40.6114006 55.1749001 -43.8801994
74173 1 1 41.8744012 55.0080986 -44.4626007
74172 1 1 36.6109009 57.8227997 -43.2859993
74171 1 2 34.480999 58.9813996 -43.403801
74170 1 1 35.8479996 58.9269982 -43.6823006
74169 1 2 38.6805001 56.5597 -43.4104004
74168 1 2 37.9473 57.7154007 -43.6865998
74167 1 1 36.0085983 56.7750016 -42.5797005
74166 1 1 36.7369004 55.6156998 -42.2923012
74165 1 1 38.3074989 51.8482018 -42.8382988
74164 1 1 38.0413017 55.4886017 -42.7809983
74163 1 2 37.9332008 53.1127014 -42.3874016
74162 1 1 41.3284989 52.6898003 -44.7829018
74161 1 2 40.2027016 52.8175011 -43.9743004
74160 1 1 39.856701 54.0709 -43.4872017
74159 1 2 38.6459999 54.2326012 -42.8135987
74158 1 1 44.625 48.0756989 -46.1474991
74157 1 2 42.7868004 51.2449989 -46.0078011
74156 1 1 45.2918015 50.342701 -45.5386009
74155 1 1 43.8017998 52.2086983 -45.7947006
74154 1 1 47.1323013 52.0391006 -44.3946991
74153 1 2 45.0811005 51.7321015 -45.5382004
74152 1 2 45.6717987 47.5611 -45.3807984
74151 1 2 46.4459992 48.4252014 -44.6091995
74150 1 2 48.3031998 48.7512017 -43.1150017
74149 1 2 47.1875 50.6687012 -44.1068001
74148 1 1 46.3023987 49.8058014 -44.744999
74147 1 2 49.4063988 48.1991997 -42.4584999
74146 1 1 48.2783013 50.1120987 -43.429699
74145 1 1 47.3865013 47.8961984 -43.7262001
74144 1 2 44.3795014 49.4557991 -46.1240997
74143 1 1 46.7915001 45.6590996 -44.3955994
74142 1 1 47.5144005 46.5157013 -43.5676003
74141 1 2 48.4687004 45.9875984 -42.6960984
74140 1 2 45.8708 46.1831017 -45.3031006
74139 1 2 50.5183983 46.2961998 -41.4746018
74138 1 1 50.5115013 44.9468002 -41.1162987
74137 1 1 49.4109001 46.8436012 -42.1228981
74136 1 2 38.6801987 49.4735985 -44.2254982
74135 1 1 39.8628998 48.1918984 -45.8946992
74134 1 1 41.5332985 51.480999 -45.4421005
74133 1 1 39.3699989 51.7294998 -43.7308998
74132 1 2 40.5993004 50.4422989 -45.3480988
74131 1 2 39.5411988 50.5481987 -44.4452019
74130 1 1 40.8036003 49.2238007 -46.0014
74129 1 1 45.0901985 45.3190994 -46.0717011
74128 1 2 36.0996017 54.5163994 -41.7028008
74127 1 1 57.3196983 45.1096001 -42.5124016
74126 1 2 55.1906014 44.7571984 -40.7411003
74125 1 1 60.3078995 44.3614006 -44.5750008
74124 1 1 59.2644997 44.2131996 -43.6544991
74123 1 2 61.4749985 39.6943016 -44.0526009
74122 1 1 61.8307991 40.9673004 -44.5041008
74121 1 1 62.1966019 38.5755997 -44.471901
74120 1 2 59.8848992 38.2453995 -42.9504014
74119 1 1 60.3552017 39.5297013 -43.2341004
74118 1 2 61.0102997 42.0634995 -44.1875992
74117 1 2 59.9446984 41.9141006 -43.2909012
74116 1 1 59.6458016 40.6461983 -42.7849007
74115 1 2 58.5589981 40.4780007 -41.9235002
74114 1 1 57.8510018 41.596901 -41.4706002
74113 1 1 58.0924988 42.857399 -42.0317001
74112 1 1 61.1907005 43.2979012 -44.8216019
74111 1 1 56.1999016 43.7801018 -40.8214989
74110 1 2 57.2368012 43.9342996 -41.7532997
74109 1 2 59.1226006 43.0024986 -42.9687996
74108 1 2 58.7156983 38.0732002 -42.2080002
74107 1 1 58.0917015 39.1889 -41.6463013
74106 1 2 56.7755013 41.4235001 -40.5928002
74105 1 2 56.0597 42.5494995 -40.1556015
74104 1 2 54.0007019 44.4802017 -40.0493011
74103 1 2 48.6108017 44.6039009 -42.551899
74102 1 2 56.8900986 39.0222015 -40.9550018
74101 1 1 56.2708016 40.1305008 -40.3727989
74100 1 1 47.0099983 44.2837982 -44.330101
74099 1 2 51.6052017 44.4197998 -40.429699
74098 1 1 49.5862999 44.0763016 -41.7004013
74097 1 2 45.339901 43.948101 -46.0472984
74096 1 1 30.9587002 75.2110977 -42.2607002
74095 1 1 47.914299 43.7514992 -43.4095001
74094 1 1 50.9706994 38.6876984 -42.0004005
74093 1 1 54.8135987 37.7835999 -40.8180008
74092 1 2 49.4878006 40.5007019 -42.601799
74091 1 1 50.4813996 39.9798012 -41.7635994
74090 1 2 54.1855011 38.9059982 -40.2793999
74089 1 1 52.8115998 39.1095009 -40.4896012
74088 1 2 56.1907997 37.8126984 -41.0648994
74087 1 2 52.1185989 38.2394982 -41.3376999
74086 1 2 50.4051018 37.8893014 -43.0008011
74085 1 1 50.7616005 42.1707993 -40.7535019
74084 1 2 49.7719994 42.6897011 -41.6004982
74083 1 1 54.9870988 39.9654008 -39.8352013
74082 1 2 51.5810013 43.0709 -40.0527992
74081 1 2 52.2103005 40.3162995 -40.1016998
74080 1 2 51.0990982 40.8058014 -40.8112984
74079 1 1 49.1203003 41.8471986 -42.5074005
74078 1 2 48.1912003 42.3829003 -43.4047012
74077 1 2 47.3581009 39.4141007 -45.4257012
74076 1 1 47.7769013 38.0955009 -45.5873986
74075 1 2 48.8364983 37.608799 -44.8213005
74074 1 1 47.9654008 40.2256012 -44.4665985
74073 1 2 45.9277992 41.2370987 -46.0876999
74072 1 1 46.6334 42.0821991 -45.2324982
74071 1 2 46.3395996 43.4426995 -45.2162018
74070 1 2 47.5947991 41.5647011 -44.3647003
74069 1 1 46.2807007 39.8936006 -46.1713982
74068 1 1 48.9371986 39.7043991 -43.6113014
74067 1 2 49.3855019 38.3972016 -43.8065987
74066 1 2 33.8760986 57.8886986 -42.7775994
74065 1 2 34.6408997 56.8233986 -42.2905998
74064 1 1 36.7276001 53.2668991 -41.7032013
74063 1 2 25.514 69.0670013 -46.0353012
74062 1 1 24.2234001 69.6107025 -45.9617996
74061 1 2 23.2672997 69.0131989 -45.139801
74059 1 2 20.3456993 71.2214966 -45.6882019
74058 1 1 21.6462994 70.7142029 -45.7420998
74057 1 2 21.9951 69.5798035 -45.0079002
74056 1 1 21.0629005 69.033699 -44.1244011
73042 1 2 44.6092987 5.2600298 -45.9709016
74028 1 1 25.8290997 67.8432008 -45.4362984
74027 1 2 27.1173 67.2779007 -45.5158997
74026 1 1 24.8691998 67.2699967 -44.6050987
74025 1 2 23.6207009 67.8756028 -44.4149017
74023 1 1 22.6765995 67.3160019 -43.5522995
74022 1 1 21.4255009 67.9194032 -43.3656006
74019 1 2 27.4200993 66.014801 -44.9919014
74018 1 1 26.3472996 65.3705979 -44.3592987
74017 1 2 27.4013004 63.3320999 -45.0210991
74015 1 2 25.1576996 66.0406036 -44.0177002
74011 1 2 22.9384996 66.0582962 -43.0046005
74009 1 2 21.8904 65.3769989 -42.3788986
74008 1 1 24.1128006 65.3798981 -43.3618012
74007 1 2 26.3341007 63.9855996 -44.389
74005 1 1 25.1296997 63.3336983 -44.0901985
74003 1 2 24.1014004 63.9858018 -43.4005013
74002 1 1 21.8855 63.9800988 -42.4110985
74001 1 1 22.9179994 63.3143997 -43.0788994
74000 1 1 30.2625008 60.6404 -44.9009018
73999 1 1 32.3143005 59.9532014 -43.8781014
73998 1 2 29.4421005 61.6445008 -45.4197006
73996 1 2 31.5368996 60.9603004 -44.4641991
73995 1 2 28.1574001 61.2113991 -45.8184014
73994 1 1 27.1002998 62.0728989 -45.5541001
73993 1 1 27.8376999 59.8488008 -46.0355988
73992 1 2 25.7957993 61.5511017 -45.5483017
73990 1 1 24.8285008 62.1399002 -44.7378006
73987 1 1 25.4890995 60.3212013 -46.1435013
73985 1 1 23.2061997 60.4716988 -45.3829003
73984 1 2 22.6394005 62.0979004 -43.7019005
73983 1 2 23.5659008 61.5647011 -44.5975991
73982 1 2 24.1737995 59.8372002 -46.1637001
73981 1 1 32.4866982 57.7787018 -42.8148995
73980 1 2 29.8146992 59.3170014 -44.8014984
73979 1 2 30.5986004 56.2843018 -42.8502008
73978 1 2 31.7399006 58.7434998 -43.4911003
73977 1 1 30.4871006 58.4093018 -43.987999
73976 1 1 31.8771 56.5980988 -42.392601
73975 1 2 32.6150017 55.6338005 -41.7062989
73974 1 1 34.1156998 53.4856987 -40.7634011
73973 1 2 36.0527 52.1338997 -41.2428017
73972 1 2 34.7596016 54.6044007 -41.3087006
73971 1 1 31.9743996 54.4805985 -41.2473984
73970 1 1 34.8149987 52.280201 -40.6138001
73969 1 2 32.7218018 53.4846001 -40.6161995
73968 1 1 34.0107002 55.719101 -41.7028008
73967 1 2 29.9657002 57.1416016 -43.7471009
73966 1 1 28.6707993 58.8843002 -45.4668007
73965 1 2 26.6660996 55.7857018 -45.9196014
73964 1 1 28.8619996 56.6940995 -44.4659996
73281 1 2 56.6948014 18.9235002 -42.3293991
72024 1 2 30.8978004 19.6436005 -45.5881996
72949 1 1 30.132 36.1300011 -46.5864983
73963 1 2 28.2422009 57.5541992 -45.3731003
73962 1 2 27.0874996 57.1170998 -46.0287018
73961 1 1 28.3642998 55.410099 -44.2448006
73960 1 2 26.8409004 53.6321984 -44.8218003
73959 1 2 26.9209996 51.5285988 -43.6250992
73958 1 1 27.3778992 52.8344994 -43.8083992
73957 1 1 32.0709991 52.3544998 -40.1124992
73424 1 2 77.2730026 11.4702997 -43.9510994
73956 1 1 30.0564003 52.9914018 -41.2797012
71907 1 2 25.9580994 23.0778999 -44.0004997
73955 1 2 30.7112007 52.1310005 -40.3927994
73954 1 1 28.9272996 52.5395012 -41.9723016
73953 1 2 28.9081994 54.6072998 -43.2408981
73952 1 2 28.3866005 53.3372994 -42.985901
73951 1 1 27.3085995 54.9319 -45.019001
73033 1 1 48.6240998 0.594175 -44.4818993
73950 1 2 25.7880001 53.1523018 -45.6012993
73949 1 1 30.0242004 55.0544014 -42.5353012
73948 1 2 30.6592999 54.2027016 -41.6318016
73947 1 2 34.1641998 51.1500015 -40.1100006
73946 1 1 36.4746018 50.8563996 -41.6230011
72915 1 2 61.2900009 8.00597 -46.3376999
73649 1 1 21.9246998 50.4664994 -47.3939018
73945 1 2 35.7293015 49.7266999 -41.2719002
73577 1 1 61.7515984 34.9273988 -44.6619988
73417 1 1 71.4915009 14.2886 -43.9056016
73578 1 2 60.5042 34.7840996 -44.0610008
72918 1 2 45.8745996 20.5963993 -46.7338982
72970 1 2 47.4772988 35.9107018 -46.5612984
73944 1 2 37.5329018 50.7336006 -42.5228997
71851 1 2 35.8764992 6.88939 -43.8100014
73943 1 1 35.9068986 48.5224991 -41.9627992
71764 1 1 37.2195015 2.32233 -42.9017982
73942 1 2 36.9440994 47.3297005 -43.7957001
72863 1 2 42.5876999 12.0732002 -47.5555992
72838 1 2 24.0100002 38.6151009 -45.1647987
74010 1 1 20.7215996 66.0578995 -42.0191002
71854 1 2 34.0461006 7.8902602 -42.5932007
73941 1 2 36.871399 48.4543991 -42.9732018
73940 1 1 37.7092018 49.5425987 -43.2254982
72914 1 1 61.5418015 6.7521 -46.9072
73939 1 1 37.9071008 47.2647019 -44.8055001
73062 1 1 48.2086983 10.9250002 -43.3117981
73323 1 1 80.1668015 1.37506 -41.4599991
73938 1 1 38.7985993 48.3203011 -44.9986
74012 1 2 19.6823998 65.3660965 -41.3953018
73937 1 1 36.0416985 46.280201 -43.6167984
73936 1 1 34.6543999 49.8614998 -40.3877983
73935 1 1 38.0215988 46.1136017 -45.5853005
73934 1 2 37.087101 45.0891991 -45.4466019
73933 1 2 34.0397987 47.5301018 -40.7648011
73932 1 1 25.9612008 51.0115013 -44.4962998
73931 1 2 28.3775005 46.2839012 -41.0575981
73930 1 2 30.6807995 46.1119003 -40.3572006
73929 1 1 29.4421005 48.164299 -39.9854012
73928 1 1 29.0042 50.4289017 -40.7691994
73927 1 2 28.6499996 49.0667992 -40.7132988
73926 1 2 28.4218998 51.2514992 -41.7453003
73925 1 1 27.4449997 50.7307015 -42.6030998
73924 1 2 27.0611992 49.3880997 -42.5110016
73923 1 2 31.8605996 46.7719002 -39.9841004
73922 1 2 30.0937004 50.9230996 -40.0287018
73602 1 1 73.8106003 23.6271 -42.8764
73921 1 1 29.4641991 46.8121987 -40.357399
73920 1 1 27.6770993 48.5460015 -41.5792008
73919 1 1 35.0455017 47.4392014 -41.7388001
73918 1 2 33.0778999 45.4376984 -41.5779991
73917 1 2 33.9193994 48.7209015 -40.0247993
73916 1 2 35.0861015 46.3333016 -42.5973015
73915 1 2 32.8544998 51.2961006 -39.632
73914 1 1 33.0393982 46.5400009 -40.7111016
73913 1 2 29.5979004 44.2355995 -41.421299
73640 1 1 21.7008 44.0714989 -46.8185997
73830 1 1 23.6406994 43.6842995 -45.4558983
71882 1 2 28.5758 20.1445999 -45.0600014
72025 1 2 30.3754006 21.3421002 -43.9659004
71774 1 2 33.0108986 6.6791501 -40.7750016
73912 1 1 34.1164017 45.3280983 -42.5087013
73911 1 1 35.108799 44.1929016 -44.3987007
73208 1 2 47.8196984 23.5345993 -45.5554009
73910 1 2 34.111599 44.2719994 -43.4257012
73909 1 1 30.7700005 44.9070016 -41.0581017
73908 1 1 31.9801006 44.5674019 -41.6725998
73907 1 2 36.0768013 45.1916008 -44.4892998
73906 1 2 32.0045013 43.4754982 -42.5475998
73905 1 1 33.0760994 43.3338013 -43.4311981
73904 1 1 37.2169991 43.9243012 -46.2038994
73903 1 2 30.8843002 42.6470986 -42.6896019
73902 1 1 31.990801 40.375 -45.3722992
73901 1 1 33.1242981 40.1568985 -46.1570015
73900 1 1 35.1428986 43.1139984 -45.2822991
73899 1 2 34.1184998 42.1705017 -45.273201
73898 1 1 34.1828995 41.0643005 -46.1212997
73897 1 2 36.2308998 42.9431 -46.1380997
73896 1 2 33.0626984 42.301899 -44.3721008
73579 1 2 59.9165002 35.8754998 -43.425499
73895 1 1 31.989401 41.4129982 -44.4393997
73845 1 2 27.4755001 47.1595001 -41.6715012
72890 1 2 59.9664994 3.39889 -47.1581993
73831 1 1 26.3638992 45.2471008 -42.6850014
73844 1 1 28.3857994 44.9331018 -41.4203987
73829 1 1 29.6755009 43.0108986 -42.0900002
72984 1 2 78.4821015 15.1531 -47.1660996
73825 1 2 30.9001008 39.5092011 -45.4631005
72026 1 1 29.0195007 21.1678009 -44.226799
73824 1 2 30.8976994 41.5758019 -43.5870018
73823 1 1 29.7698002 40.7673989 -43.7521019
73832 1 2 23.8423004 45.0616989 -45.3664017
73833 1 1 25.4293995 44.7206002 -43.5806008
73821 1 2 29.7737007 39.7150002 -44.668499
74004 1 2 20.7138996 63.296299 -42.075901
73816 1 1 30.9694996 38.3728981 -46.2722016
73399 1 1 64.6925965 20.6369 -45.4071999
73525 1 1 59.6986008 31.3050995 -44.9967996
73087 1 2 40.7918015 22.5181999 -43.4375992
73066 1 1 41.3042984 21.0454006 -45.2823982
73375 1 2 60.7056008 16.3680992 -42.8644982
73043 1 2 49.6315995 5.1219802 -42.6158982
73135 1 1 57.2514992 9.5158396 -41.6151009
71881 1 1 27.5793991 16.4009991 -45.6203003
73307 1 1 72.3019028 2.10077 -41.557499
73526 1 2 58.5505982 33.4397011 -43.6114998
73431 1 1 75.0229034 14.2179003 -44.986599
73044 1 2 47.5928002 5.4208999 -43.8451996
73045 1 1 51.9664994 5.0569901 -42.0414009
73172 1 1 52.1365013 15.0703001 -41.2627983
72864 1 1 39.232399 13.5895005 -47.850399
73115 1 2 56.6257019 3.93567 -44.7382012
73580 1 2 63.6251984 36.3077011 -45.3070984
73446 1 1 73.0048981 18.3446999 -46.2032013
73477 1 1 67.907402 24.4032993 -45.0751991
73261 1 1 38.5307007 30.7059994 -42.5797997
72921 1 1 44.5461006 20.1548996 -46.7851982
73428 1 2 77.2834015 13.6738005 -45.6600991
73527 1 1 58.3750992 31.2182999 -44.5737
73124 1 1 54.2559013 6.5840602 -41.476799
73122 1 2 54.342701 5.4285898 -42.2610016
72865 1 1 43.8726006 12.5044003 -47.2094002
73348 1 2 62.6721001 12.5746002 -45.3885994
73078 1 2 38.3723984 25.2759991 -40.0167007
73773 1 1 56.5861016 54.1918984 -47.8568994
73241 1 2 45.5951996 29.7402992 -44.6248017
73772 1 1 53.299099 55.6581993 -46.9473
73196 1 2 51.8552018 21.3211002 -44.9132996
73771 1 1 55.3462982 52.6069985 -46.5773011
71866 1 1 34.0536003 8.9737196 -43.4749985
73260 1 2 37.1758003 31.0379009 -42.6955986
73770 1 1 54.3801003 54.7711983 -47.1036987
73243 1 2 49.1141014 29.2089005 -45.6421013
73244 1 1 47.8120995 29.7357006 -45.6122017
73449 1 1 71.5658036 16.6091995 -45.408699
73769 1 2 55.6225014 55.1721001 -47.6399002
73768 1 2 56.5084992 52.9241982 -47.2956009
73458 1 1 57.6785012 23.1562004 -44.8669014
73767 1 2 61.7843018 47.0639 -46.5502014
71935 1 2 24.6135006 25.4580002 -44.4239998
73765 1 1 57.4580002 50.7543984 -46.6827011
72920 1 1 46.911499 19.6746006 -46.9123002
73764 1 1 57.4986 51.9525986 -47.3853989
73763 1 2 58.3955994 49.7319985 -46.8030014
73581 1 1 86.1699982 0.0151047 -45.5917015
73349 1 1 61.4370995 13.8661004 -43.7831002
73762 1 2 59.6181984 47.8157997 -45.8070984
73378 1 1 63.3718987 14.8461 -44.8656006
73308 1 2 71.3132019 2.61729 -42.4040985
72044 1 2 26.7549 31.4009991 -44.0803986
73371 1 1 65.8531036 14.3806 -45.858799
73259 1 1 35.9439012 33.6553002 -45.7310982
73151 1 1 60.2187996 8.1459904 -45.4505997
73761 1 1 60.8670006 48.0708008 -46.3619995
73471 1 2 63.8773994 24.2348995 -46.0082016
73528 1 1 56.2605019 30.0452995 -44.5891991
73478 1 2 68.581398 23.2192001 -44.7756996
73046 1 1 45.725399 5.7695399 -45.3157997
73760 1 1 62.4379006 44.7162018 -46.2779999
73603 1 2 74.1119003 24.6765995 -42.0185013
73472 1 1 65.9985962 23.0657005 -45.6823006
73447 1 2 71.705101 17.9120998 -45.864399
73582 1 2 87.9821014 1.51982 -45.8894998
73759 1 1 61.5844002 45.7879982 -46.0480003
72055 1 2 32.5470009 23.3472004 -41.7598992
73047 1 1 48.6197014 7.3111401 -42.7383995
73754 1 2 25.7588005 73.8967972 -47.2146988
73834 1 2 27.2870999 44.3848 -42.0873985
73752 1 1 20.6588002 74.1734009 -47.8815994
73416 1 2 66.7151032 21.8649006 -45.4656983
73321 1 2 77.9953996 4.7010999 -40.1650009
73275 1 2 42.2448006 32.8693008 -46.1495018
73200 1 2 44.6795006 24.0764008 -43.6747017
73751 1 2 23.3717995 73.3554993 -47.6525994
73219 1 2 46.158001 25.9524994 -43.3708992
73197 1 1 54.5350991 19.8362007 -42.8946
73835 1 1 24.3281002 47.8017006 -45.271801
73448 1 2 72.7083969 15.8014002 -45.2970009
71853 1 2 35.9513016 8.0190802 -44.6234017
73516 1 1 51.8308983 31.934 -44.9179994
73529 1 1 55.6915016 31.1511993 -43.9627
73530 1 2 54.3065987 31.2605 -43.9585992
73531 1 2 57.6220017 30.0846005 -44.8807984
73432 1 2 77.2613983 10.3622999 -43.0974999
72027 1 1 31.3227005 20.6114998 -44.6763001
73708 1 1 16.3342991 72.4564972 -45.8504982
72882 1 2 38.2492981 19.2544003 -46.2759018
73270 1 2 37.2965012 33.3633003 -45.5661011
73433 1 2 73.8648988 13.9315996 -44.2652016
73532 1 2 54.4936981 33.4378014 -42.899601
72028 1 1 32.6808014 20.8087998 -44.4258003
73518 1 2 52.2794991 30.6121006 -45.0365982
73100 1 2 38.3744011 28.0645008 -40.0243988
73294 1 2 70.1591034 4.5246802 -43.3498001
73401 1 2 66.1029968 20.5926991 -45.4510994
73114 1 1 56.7215996 2.7908001 -45.5335999
73034 1 2 47.4546013 1.32046 -44.6972008
73533 1 2 57.8149987 32.2812004 -43.8675996
73201 1 1 45.2246018 22.4762993 -45.3876991
73750 1 1 24.7026997 73.0 -47.3344002
73583 1 1 87.1561966 2.5738299 -45.5895996
73534 1 2 56.4690018 32.2230988 -43.5147019
73402 1 1 62.6745987 19.6320992 -44.5718994
73535 1 1 55.8838006 33.3335991 -42.9029008
72054 1 2 46.2496987 0.811763 -45.1800003
73350 1 1 63.5895005 13.6288996 -45.5065003
73351 1 1 61.9728012 10.2952995 -45.8805008
73408 1 1 72.5821991 11.1071997 -42.3244019
73139 1 2 54.0465012 8.86156 -39.9056016
73749 1 1 22.3292008 72.5833969 -47.1036987
73452 1 2 70.6653977 18.8120995 -45.5513001
73048 1 2 45.9053994 7.1448698 -45.2215004
72866 1 2 44.7654 11.6041003 -46.6259003
73604 1 2 72.1483002 25.8533994 -42.7531014
73161 1 2 57.8627014 11.842 -41.2411003
73309 1 1 76.8127976 -0.120292 -40.7078018
73744 1 2 20.9990998 73.030899 -47.1422997
73310 1 1 72.6343994 0.736039 -41.6105995
72987 1 1 77.3287964 14.8320999 -46.4360008
73413 1 2 74.8684998 8.5338097 -40.9855996
73742 1 1 22.9934006 74.4151001 -48.4645005
73741 1 2 19.3218994 74.5455017 -47.9376984
73425 1 2 79.4144974 10.7572003 -44.848301
73511 1 1 66.5309983 29.1777992 -45.8875008
73739 1 2 21.6917 74.860199 -48.5010987
71864 1 2 33.0495987 9.9424496 -43.4233017
72873 1 1 39.557499 14.9533998 -47.8781014
73737 1 2 38.5502014 37.395401 -47.7873001
72888 1 1 45.2603989 17.9181004 -47.3101006
71872 1 1 36.9706994 8.1385298 -45.5670014
73584 1 2 87.486702 0.241227 -45.9023018
72926 1 2 48.2257004 33.2014999 -46.6543007
73536 1 2 60.4058991 32.4911003 -44.8162995
73352 1 2 60.7874985 11.5818997 -44.2209015
73475 1 2 69.850502 23.3295994 -44.2187004
71402 1 2 43.0567017 3.4386101 -46.0746994
73077 1 2 38.5279999 22.6215992 -42.5593987
73148 1 1 47.9425012 13.0874004 -44.3474999
73379 1 2 60.0061989 15.2433005 -42.429699
73181 1 2 48.6567993 17.8036995 -45.891201
73023 1 1 48.5803986 4.57476 -43.3502007
73730 1 2 52.0317001 55.209301 -46.5709
73311 1 1 69.9417038 5.90555 -43.4115982
73836 1 1 23.9400006 50.0135002 -46.1445007
73837 1 2 23.0862007 45.9306984 -46.1540985
73729 1 2 54.2523995 53.479599 -46.5840988
73298 1 2 73.5468979 5.23175 -40.0018997
73728 1 1 43.0831986 49.9155998 -46.3697014
74013 1 1 18.2378006 67.3033981 -41.5690003
73727 1 1 41.3608017 46.6548004 -46.9985008
72867 1 2 42.2741013 10.7107001 -47.4701996
73726 1 2 42.3731003 47.6206017 -46.8655014
71880 1 2 28.6863003 15.5380001 -45.5660019
73725 1 1 43.6885987 47.1811981 -46.6842995
73508 1 2 65.8693008 27.9456998 -45.9751016
73216 1 1 52.2988014 22.6427002 -45.0289993
73175 1 2 48.9303018 13.6028004 -43.5093003
73084 1 1 37.172699 22.2949009 -42.6791001
73421 1 2 80.3697968 8.6571102 -44.1268997
73724 1 2 42.0661011 48.9543 -46.5397988
73723 1 1 42.9986 44.8947984 -47.1861
73286 1 2 69.5224991 3.67573 -44.2592011
73722 1 2 41.6699982 45.3168984 -47.2960014
73585 1 1 84.1439972 5.7082 -45.7170983
73586 1 2 84.8575974 3.42064 -45.2958985
73381 1 1 60.3852005 13.9786998 -42.877102
73721 1 2 43.960701 45.8078995 -46.7322006
74014 1 1 18.5200005 66.0466995 -41.0233994
73720 1 2 43.2909012 43.5269013 -47.2546005
73071 1 1 35.3983002 21.2117005 -43.9286004
73537 1 1 59.8288994 33.5686989 -44.1492004
73312 1 1 52.7052002 37.0253983 -41.7039986
71404 1 2 38.6114006 10.8968 -47.3704987
73719 1 1 44.5080986 43.0691986 -46.7440987
73473 1 1 70.6629029 22.2059002 -44.2094994
73202 1 1 43.9258004 21.9734002 -45.3242989
73838 1 1 24.9703008 46.9564018 -44.3681984
73099 1 1 34.3041 28.9437008 -40.4859009
73718 1 1 44.8050995 41.7074013 -46.7703018
73717 1 2 45.4832001 39.0130005 -46.9037018
73716 1 2 40.0849991 46.9543 -46.5097008
73353 1 1 71.4057007 9.0142298 -42.0895004
73715 1 1 45.8582002 37.6715012 -46.992199
73440 1 1 81.4306031 8.8464804 -45.0141983
73322 1 2 78.6731034 3.58095 -40.6612015
73647 1 2 20.6366997 50.0415001 -47.7408982
73714 1 2 22.6254006 71.3635025 -46.4934006
73713 1 2 24.9680004 71.6636963 -46.9702988
73403 1 2 64.0215988 19.5060005 -44.9544984
73090 1 2 37.9920998 24.1448994 -40.757
73712 1 1 23.9230004 70.8504028 -46.5337982
73230 1 1 40.5537987 28.0445995 -41.0611
73271 1 2 39.5951004 33.6992989 -46.2151985
73453 1 1 68.814003 20.785101 -44.9676018
73026 1 2 46.5950012 4.9021402 -44.6641999
72916 1 2 47.0480995 16.0492992 -46.3426018
73711 1 1 26.5666008 69.8755036 -46.4656983
73119 1 2 53.2248993 4.6058102 -42.4478989
73710 1 2 26.2840996 71.2248001 -46.7461014
73709 1 1 19.9992008 72.3417969 -46.4473992
72045 1 1 24.7052994 30.3040009 -44.6214981
73110 1 2 38.943699 29.7670002 -41.6288986
73479 1 2 66.611702 24.3246994 -45.578701
73136 1 1 49.8237 10.6056004 -41.5437012
71403 1 1 42.042099 4.3711701 -46.3228989
73035 1 2 45.3203011 2.99806 -45.4155998
73246 1 2 31.3213997 32.7388993 -44.6785012
73707 1 2 24.5870991 56.3070984 -47.0303001
73587 1 2 84.9396974 4.6097899 -46.0059013
73120 1 1 59.5122986 5.88126 -45.938202
71879 1 2 27.7794991 17.7269001 -45.9838982
73706 1 2 26.5394993 59.4355011 -46.3977013
73538 1 1 61.6789017 30.2465 -45.8630982
71878 1 1 29.1186009 18.1271992 -46.2215996
73049 1 1 47.6668015 6.7925802 -43.6130982
73704 1 1 24.9137002 57.6677017 -46.896801
74021 1 2 20.4661007 67.3300018 -42.5382996
73703 1 1 26.221201 58.0727005 -46.5705986
73050 1 2 49.5894013 6.4583202 -42.2097015
73051 1 1 46.3266983 9.8757496 -45.0912018
73702 1 2 23.8722 58.5825997 -46.7111016
73558 1 2 52.0438004 36.1669998 -42.5830002
73052 1 1 45.8872986 12.0760002 -45.9463006
73701 1 1 25.4848995 55.3553009 -46.5359001
73700 1 2 25.0818996 54.0196991 -46.4380989
71762 1 1 35.4790993 3.37485 -41.5974999
73203 1 1 47.5027008 22.3187008 -46.1687012
73699 1 2 39.1301994 45.9370004 -46.4164009
73326 1 2 79.1684036 6.1242199 -41.7206993
73698 1 1 39.3697014 44.6773987 -46.9790002
73220 1 2 42.7601013 25.2826004 -42.0430985
73697 1 1 40.6621018 44.346199 -47.3964005
73234 1 1 48.3734017 27.3327007 -44.4101982
73605 1 1 73.2494965 25.7451992 -41.9028016
73696 1 2 43.2703018 38.4953995 -47.7290993
73695 1 1 38.6475983 42.3933983 -47.4025002
73292 1 1 69.1397018 0.0733811 -44.8736
71422 1 2 41.3303986 6.6461001 -46.860199
73287 1 2 68.4245987 5.5930701 -45.2557984
73053 1 2 45.0741005 8.0051699 -45.933899
73694 1 1 44.2402001 39.4421997 -47.3832016
73693 1 2 42.6175003 41.2254982 -47.6735993
73559 1 1 49.0904999 34.1487007 -46.0948982
73368 1 2 67.767601 9.7376404 -45.4473992
72032 1 2 27.7304001 24.2833996 -42.8642998
73354 1 1 72.4934998 7.1124301 -41.0741997
73272 1 1 43.0149002 30.8094006 -44.4399987
73076 1 2 36.7559014 21.4559994 -43.7173004
72856 1 1 43.6544991 6.1453099 -46.4794998
73410 1 2 70.311203 14.9645996 -44.2717018
73692 1 1 42.3072014 42.5903015 -47.6012993
73245 1 1 29.8675004 30.1385994 -42.5447006
73691 1 1 41.6144982 40.2697983 -47.8885994
73539 1 1 61.7108002 32.5961991 -45.2882996
73355 1 2 72.498703 8.4672098 -41.4164009
73356 1 2 67.9822998 8.3593397 -45.3792992
73257 1 2 34.8594018 30.6637993 -42.0903015
73690 1 1 40.2720986 40.6736985 -47.9031982
73642 1 1 21.3085003 47.7333985 -47.3504982
73689 1 2 39.9608994 42.0298004 -47.7201996
73185 1 2 54.8069 15.5816002 -40.6344986
73179 1 2 50.2621002 19.5615006 -45.4202996
73562 1 1 48.6623993 35.4748993 -45.9561006
71862 1 2 30.9046002 11.7412005 -43.5043984
73608 1 1 71.5586014 29.4207993 -43.5461006
73489 1 1 57.5070992 25.4158001 -45.6605988
73688 1 2 43.9061012 40.7979012 -47.3340988
72016 1 2 43.3750992 -0.181084 -45.5786019
73687 1 1 41.9403 38.9054986 -47.909401
73173 1 1 54.1702004 14.4515 -40.1147003
73686 1 2 40.9706002 43.0004997 -47.6517983
73357 1 2 70.4934006 8.1526804 -42.7020989
73235 1 2 49.4249001 27.9657002 -45.0825996
73588 1 1 85.7984009 2.3796301 -45.3832016
73685 1 2 38.391201 43.6822014 -46.9193994
72015 1 1 42.7723007 2.11288 -45.7439995
73839 1 2 23.3405991 47.3012009 -46.1208992
73684 1 2 35.3633003 40.799099 -46.8199005
72037 1 1 29.5394993 25.4720993 -41.7741013
73313 1 2 67.473999 6.1202898 -46.1307983
73277 1 2 45.2210999 30.8111 -45.4341011
73589 1 2 85.3426972 1.0551 -45.1962013
72980 1 1 79.4598007 14.1733999 -47.2764015
73683 1 1 34.5413018 38.5825005 -47.2988014
73054 1 1 47.044899 9.0314302 -44.2496987
73682 1 2 35.5807991 39.521801 -47.3437996
73681 1 2 33.2659989 38.9486008 -46.8445016
71877 1 2 30.971901 14.9572002 -46.1794014
73450 1 2 72.4596024 20.4314995 -45.2148018
73466 1 2 58.281601 24.2602997 -45.4636994
73059 1 2 46.2433014 13.4157 -46.0415993
71769 1 1 39.8353997 0.254745 -44.5735016
72029 1 2 33.2257004 19.1331997 -46.0783005
73680 1 1 36.8895988 39.1445007 -47.6772995
73679 1 2 37.2028008 37.7818985 -47.7397003
73055 1 2 45.3125992 9.3746796 -45.9034996
73056 1 2 46.6048012 11.2368002 -45.0979996
73678 1 2 39.2521019 39.7098007 -47.915001
73677 1 1 39.5728989 38.3451996 -47.938099
73231 1 2 47.1773987 27.9939004 -44.0942993
73676 1 1 37.9179002 40.0971985 -47.7234993
73174 1 1 49.3852005 14.9040004 -43.719101
73382 1 1 58.8008003 17.7409001 -42.3174019
73643 1 2 21.0158997 46.3639984 -47.3016014
72881 1 1 43.5951004 16.1571999 -47.6271019
73675 1 1 40.9183998 37.9458008 -47.9247018
73273 1 2 43.9250984 31.3218994 -45.3651009
73674 1 2 37.6389008 41.4250984 -47.3787003
73991 1 1 21.0021992 60.4697991 -44.3900986
73673 1 1 36.3923988 41.7411995 -46.8297997
73540 1 1 63.7318001 31.5224991 -46.0115013
73041 1 2 53.4720001 1.17422 -44.8398018
73840 1 2 24.6312008 49.1608009 -45.2843018
73075 1 2 43.5597992 20.8889008 -46.1218987
73380 1 1 60.1015015 17.6231995 -42.8153
73204 1 2 43.4104004 23.5093994 -43.5353012
73560 1 1 49.3049011 36.3129006 -45.0404015
72930 1 2 44.5475998 33.1375008 -46.8288002
72038 1 2 27.6072006 26.6751995 -42.6125984
73358 1 1 69.5671997 8.6854601 -43.6001015
73359 1 1 68.8759996 7.8246999 -44.4510002
73360 1 2 66.4582978 11.6302996 -46.1834984
73590 1 2 82.376297 7.8278098 -45.1920013
73021 1 1 51.1259995 0.660024 -44.4012985
73118 1 1 54.5550995 2.0562899 -44.7546997
73361 1 1 69.4281006 10.0684004 -43.7450981
73370 1 1 69.139801 14.2286997 -44.3647995
73541 1 2 62.3800011 33.8149987 -45.2130013
73404 1 2 64.7049027 18.2810001 -44.8736992
73164 1 2 52.7307015 16.2775002 -41.6425019
73121 1 1 55.4822998 5.2144299 -43.0397987
73276 1 2 39.4617996 31.2203007 -43.4874993
73218 1 1 43.9397012 25.9582006 -42.3781014
73388 1 1 58.6590004 19.9440002 -43.3148995
73542 1 1 63.7005005 33.9160004 -45.641201
73362 1 1 70.2733994 12.2966004 -43.3823013
73125 1 1 53.0060005 6.9691802 -40.9796982
73387 1 2 56.5186005 21.0629005 -43.4683991
73397 1 1 60.5844002 20.8803006 -44.4543991
72056 1 1 45.118 1.6016802 -45.4104996
73363 1 2 71.3936005 10.3767996 -42.4028015
73144 1 1 51.1167984 12.5017996 -40.7305985
73543 1 1 66.4955979 31.6042004 -46.0449982
73074 1 1 47.3250008 13.8930998 -45.3033981
73027 1 1 46.4726982 3.52348 -44.8319016
72868 1 2 42.5746994 17.1142998 -47.6222
73364 1 1 68.3519974 11.9861002 -44.7706986
73523 1 2 60.3174019 30.1930008 -45.5637017
72880 1 2 38.5386009 15.908 -47.7350006
73184 1 1 56.0730019 17.8176995 -41.7374993
73365 1 2 69.2031021 12.8533002 -44.0923004
73057 1 1 46.8660012 7.6561699 -44.3540001
73288 1 1 68.6615982 4.2175298 -45.2128983
72879 1 1 37.8832016 18.1103001 -46.9869004
73519 1 2 51.4603997 29.6168995 -45.5707016
73252 1 1 33.6333008 33.2164002 -45.1893997
72878 1 1 40.2204018 17.6189995 -47.3908005
73841 1 1 24.7401009 45.5820999 -44.4333992
73451 1 1 73.3832016 19.6508007 -45.8983994
73073 1 1 37.6949005 20.8794994 -44.5732994
73274 1 1 43.5605011 32.4084015 -46.1610985
73591 1 1 80.4705963 10.9393998 -45.7606011
73639 1 2 32.2112007 38.0253983 -46.8227997
73256 1 2 35.4002991 32.1260986 -43.9406014
73289 1 2 67.9784012 3.3650401 -46.0782013
73205 1 1 42.476799 24.0566006 -42.6514015
73206 1 1 46.8683014 24.1089993 -44.7173004
73620 1 2 67.8305969 34.0243988 -46.2070007
73619 1 1 65.677002 35.2613983 -46.0973015
73798 1 1 22.3850994 41.7919007 -46.274601
73207 1 1 43.0153999 22.4927006 -44.4037018
73178 1 2 49.0905991 19.1245003 -46.0455017
73618 1 1 66.441803 34.0671997 -46.1561012
73067 1 1 39.5914994 19.6123009 -46.1842003
73617 1 1 66.1025009 36.5486985 -46.4415016
72058 1 1 33.6324005 20.1231003 -45.1791992
73314 1 1 71.5831986 6.2400899 -41.6791001
73366 1 2 70.3078995 10.9287996 -43.088501
73616 1 1 68.5215988 32.8319016 -46.1974983
73316 1 1 69.0830002 6.4455199 -44.3706017
73108 1 1 32.5469017 30.0062008 -41.7601013
73606 1 2 71.5554962 27.0401001 -43.2050018
73615 1 2 67.890297 31.6348 -45.8792
73367 1 2 68.5115967 10.6040001 -44.6492996
73614 1 2 69.7005997 30.5244007 -44.6521988
73613 1 1 68.5162964 30.4832001 -45.3684998
73611 1 1 70.3394013 29.3855991 -44.1955986
73644 1 1 22.5212002 48.1867981 -46.8245011
73610 1 2 69.7227021 28.1397991 -44.3788986
72988 1 1 75.3091965 17.8815994 -46.8051987
72877 1 2 38.8773004 17.2325001 -47.4361
74391 1 1 48.3711014 64.7099991 -43.8876
74393 1 2 50.1992989 66.0211029 -43.0732002
74385 1 2 52.7382012 60.4459992 -43.5158997
74394 1 2 47.7801018 65.8744966 -44.3953018
74395 1 1 48.4178009 67.1148987 -44.2569008
74397 1 1 46.6362992 68.180397 -45.5152016
74398 1 2 47.8249016 68.2360001 -44.8089981
74399 1 2 46.0265999 69.303299 -46.096199
74384 1 2 49.6842995 62.3865013 -43.276001
74383 1 1 50.5161019 61.2755013 -43.3576012
74381 1 2 54.7235985 57.3899994 -47.6571007
74379 1 1 53.1556015 58.9016992 -45.3935013
74377 1 2 52.3216019 59.5409012 -44.489399
74364 1 2 41.9401016 74.0385971 -45.3470993
74363 1 2 38.1501007 73.7813034 -43.5329018
74362 1 2 38.7025986 72.6847992 -44.2201004
74361 1 1 39.978199 72.7813034 -44.7882996
74360 1 1 40.6682015 74.0019989 -44.7966004
74359 1 2 42.5988999 72.9036026 -45.7918015
74358 1 1 38.7897988 75.0030975 -43.6707001
74357 1 2 40.0326996 75.1013031 -44.2452011
74356 1 1 36.9613 73.5876999 -42.8116989
74355 1 1 36.4920006 74.4001007 -41.786499
74332 1 2 43.9224014 68.0921021 -46.1691017
74331 1 1 42.5301018 68.0846024 -46.2270012
74330 1 2 42.5516014 70.4991989 -46.0768013
74329 1 2 43.9346008 70.5028992 -46.2509995
74328 1 2 40.4743004 69.281601 -45.8866006
74327 1 1 44.6259003 69.2929993 -46.1963005
74326 1 1 41.8997994 71.6902008 -45.7612
74325 1 2 40.5672989 71.6470032 -45.3507996
74324 1 1 41.848301 69.2947998 -46.1139984
74323 1 1 39.8540002 70.4511032 -45.4497986
74387 1 2 52.1817017 62.4025993 -42.0988007
74388 1 2 50.2006989 63.5878983 -42.7680016
74389 1 1 51.3244019 63.4710007 -41.9485016
74297 1 2 45.9425012 66.9585038 -45.5360985
74295 1 1 44.6044998 66.9027024 -45.9306984
74293 1 1 46.550499 65.7951966 -45.0567017
74290 1 2 45.887001 64.5725022 -45.1924019
74286 1 1 47.7458 63.4840012 -44.1374016
74260 1 1 48.4048996 62.3049011 -43.8153
74390 1 2 49.6002999 64.7785034 -43.199501
74400 1 1 46.6724015 70.4477005 -46.5466995
73774 1 1 55.8228989 56.5323982 -47.8510018
74402 1 1 44.6276016 71.7109986 -46.4017983
74403 1 1 43.910801 72.8879014 -46.2477989
74404 1 2 45.9868012 71.6337967 -46.6688996
74386 1 1 51.8583984 61.3642998 -42.9625016
74392 1 1 49.6102982 67.1583023 -43.5601006


==> anc/6hex_free_pent.txt <==
 # LAMMPS data file written by OVITO
60 atoms
4 atom types
1.3494194 89.8625488 xlo xhi
-1.0885881 76.0663269 ylo yhi
-80.0 80.0 zlo zhi
-44.0226059 0.0 0.0 xy xz yz
Masses

1  12.000
2  12.000
3   1.000
4   0.010

Atoms

22881 1 1 -29.7600003 63.4964981 -39.2594986
22882 1 1 -28.3983002 63.9407998 -39.2588997
22883 1 1 -30.6011009 64.656601 -39.2136994
22884 1 2 -29.7605992 65.822197 -39.2598
22885 1 1 -28.3978996 65.3787003 -39.2473984
22097 1 1 -7.8100901 25.4757004 -39.2434998
22099 1 1 -8.6596298 26.6305008 -39.1691017
22100 1 2 -7.8420502 27.8057003 -39.3073006
71432 1 1 -6.4554401 25.9393998 -39.2738991
71435 1 1 -6.4730101 27.3761006 -39.3077011
72222 1 2 -13.3032999 48.8058014 -39.0658989
72224 1 1 -13.0015001 50.2062988 -39.0502014
71436 1 1 10.4491997 12.3306999 -39.0555
71437 1 1 11.0433998 11.0258999 -39.1533012
71438 1 2 8.73205 10.7824002 -39.1633987
71439 1 1 9.97826 10.0669003 -39.1747017
71440 1 1 9.02209 12.1862001 -39.1362991
72220 1 1 -11.5719004 50.3389015 -38.9827996
72221 1 1 -10.9887 49.0298996 -39.0803986
72223 1 1 -12.0621996 48.0806999 -39.0948982
72225 1 1 8.64217 42.5404015 -39.266201
72226 1 1 8.9375496 41.1385002 -39.2391014
72227 1 2 10.3648996 41.0000992 -39.1407013
72228 1 1 9.8864404 43.2608986 -39.2683983
72229 1 1 10.9552002 42.3067017 -39.2428017
73783 1 1 14.0430002 63.4678002 -39.2303009
73787 1 1 15.3994999 65.3553009 -39.2300987
73786 1 2 14.0382996 65.8001023 -39.2127991
73785 1 1 13.2052002 64.6323014 -39.1416016
73784 1 1 15.4026003 63.917099 -39.2444992
71441 1 1 30.4906006 4.62847 -39.1725006
71442 1 1 30.7453995 3.2194901 -39.1365013
71443 1 2 32.1622009 3.02965 -39.1352997
71444 1 1 31.7567997 5.3080201 -39.2369003
71445 1 1 32.7905007 4.31355 -39.2689018
73795 1 2 54.3727989 41.0465012 -39.2210999
73007 1 1 53.9053994 10.0345001 -39.1687012
73797 1 1 54.9628984 42.3527985 -39.3056984
73790 1 2 30.5016995 48.6500016 -39.2229004
73789 1 1 32.8135987 48.8891984 -39.1799011
72999 1 1 36.0502014 25.5086003 -39.2461014
73791 1 1 31.7476998 47.932499 -39.2220001
73009 1 1 74.6118012 4.7342401 -39.2529984
73794 1 1 52.9435006 41.1861992 -39.2832985
73011 1 2 76.3247986 3.1805501 -39.2585983
73001 1 1 35.216301 26.6753998 -39.1484985
73000 1 1 37.4118996 25.9540998 -39.2700005
73005 1 1 54.9585 11.0058002 -39.132
73793 1 1 52.6491013 42.5872002 -39.3008995
73003 1 1 37.4132996 27.3920002 -39.273201
73792 1 1 30.7935009 50.0522003 -39.1819
73006 1 2 52.6506996 10.7353001 -39.1952019
73788 1 1 32.2197991 50.1940003 -39.0761986
73004 1 1 54.346901 12.3039999 -39.0533981
73013 1 1 76.919098 4.4865098 -39.3003998
73008 1 1 52.9236984 12.1422005 -39.1624985
73002 1 2 36.0522995 27.8402004 -39.2501984
73012 1 1 75.859398 5.4506202 -39.2564011
73010 1 1 74.9048004 3.3322899 -39.2723007
73796 1 1 53.8945008 43.3068009 -39.3083

Velocities

22881 0.0 0.0 0.0
22882 0.0 0.0 0.0
22883 0.0 0.0 0.0
22884 0.0 0.0 0.0
22885 0.0 0.0 0.0
22097 0.0 0.0 0.0
22099 0.0 0.0 0.0
22100 0.0 0.0 0.0
71432 0.0 0.0 0.0
71435 0.0 0.0 0.0
72222 0.0 0.0 0.0
72224 0.0 0.0 0.0
71436 0.0 0.0 0.0
71437 0.0 0.0 0.0
71438 0.0 0.0 0.0
71439 0.0 0.0 0.0
71440 0.0 0.0 0.0
72220 0.0 0.0 0.0
72221 0.0 0.0 0.0
72223 0.0 0.0 0.0
72225 0.0 0.0 0.0
72226 0.0 0.0 0.0
72227 0.0 0.0 0.0
72228 0.0 0.0 0.0
72229 0.0 0.0 0.0
73783 0.0 0.0 0.0
73787 0.0 0.0 0.0
73786 0.0 0.0 0.0
73785 0.0 0.0 0.0
73784 0.0 0.0 0.0
71441 0.0 0.0 0.0
71442 0.0 0.0 0.0
71443 0.0 0.0 0.0
71444 0.0 0.0 0.0
71445 0.0 0.0 0.0
73795 0.0 0.0 0.0
73007 0.0 0.0 0.0
73797 0.0 0.0 0.0
73790 0.0 0.0 0.0
73789 0.0 0.0 0.0
72999 0.0 0.0 0.0
73791 0.0 0.0 0.0
73009 0.0 0.0 0.0
73794 0.0 0.0 0.0
73011 0.0 0.0 0.0
73001 0.0 0.0 0.0
73000 0.0 0.0 0.0
73005 0.0 0.0 0.0
73793 0.0 0.0 0.0
73003 0.0 0.0 0.0
73792 0.0 0.0 0.0
73006 0.0 0.0 0.0
73788 0.0 0.0 0.0
73004 0.0 0.0 0.0
73013 0.0 0.0 0.0
73008 0.0 0.0 0.0
73002 0.0 0.0 0.0
73012 0.0 0.0 0.0
73010 0.0 0.0 0.0
73796 0.0 0.0 0.0


==> anc/6hex_periodic_main.txt <==
# LAMMPS data file written by OVITO
3076 atoms
4 atom types
1.5494194 89.3625488 xlo xhi
-0.5885881 75.2663269 ylo yhi
-80.0 80.0 zlo zhi
-44.0226059 0.0 0.0 xy xz yz

Masses

1  12.000
2  12.000
3   1.000
4   0.010

Atoms

1 1 1 -4.3571401 10.3523998 -47.7043991
2 1 1 -8.7798596 17.8195 -47.0988007
3 1 2 8.8936996 0.0922167 -46.7938996
4 1 1 -1.63476 6.1634202 -46.7913018
5 1 1 -1.36711 7.5380402 -46.8190003
6 1 1 -2.0366299 9.8232804 -47.3208008
7 1 2 -2.32777 8.4544497 -47.2685013
8 1 1 -0.815389 10.2763004 -46.8165016
9 1 2 -5.0558701 12.684 -47.9037018
10 1 1 -3.7149601 13.0899 -47.8911018
11 1 2 -2.7115 12.1301003 -47.703701
12 1 1 -6.07267 13.6498003 -47.8950996
13 1 1 -1.4182301 12.5544005 -47.3806992
14 1 2 -0.513588 11.6371002 -46.8403016
15 1 2 -3.02163 10.7644997 -47.6483002
16 1 2 -2.73801 17.1788998 -47.6590004
17 1 2 -2.05757 14.8635998 -47.7342987
18 1 1 -3.3887501 14.4540005 -47.8979988
19 1 1 0.167912 14.3346005 -46.9617004
20 1 2 -1.08372 13.9104996 -47.4206009
21 1 1 -5.7511301 15.0139999 -47.9020004
22 1 2 -0.394827 16.6278 -47.4557991
23 1 1 -4.4074898 15.4158001 -47.895401
24 1 2 -4.0766301 16.7670002 -47.7223015
25 1 2 -6.4335599 17.2922993 -47.4614983
26 1 1 -5.09127 17.6833 -47.4231987
27 1 1 -7.4303003 18.1748009 -47.0289001
28 1 2 -6.7704301 15.9650002 -47.7484017
29 1 1 -1.71766 16.2226009 -47.6921997
30 1 2 -7.0651798 19.3388004 -46.3496018
31 1 1 -3.4168501 19.3516998 -46.8722992
32 1 2 -4.7491398 18.9375 -46.9082986
33 1 1 -2.4110601 18.5062008 -47.3483009
34 1 1 0.541636 15.6772003 -47.0413017
35 1 2 -1.0771 18.9302998 -47.2789993
36 1 1 -0.0512625 17.9853002 -47.3804016
45 1 2 9.9471102 1.01521 -46.8254013
46 1 2 12.2592001 1.58393 -47.3265
47 1 1 11.2227001 0.643459 -47.2714005
64 1 2 1.76218 16.1005001 -46.5033989
65 1 1 2.16962 17.4321995 -46.6204987
66 1 2 0.570634 20.6644001 -46.7851982
68 1 1 1.6045901 19.7437001 -46.9860002
69 1 1 -0.758127 20.2217007 -46.8353997
71 1 2 1.26722 18.3847008 -47.1036987
72 1 1 -7.08112 33.9990998 -46.3742981
95 1 1 -12.8464004 36.6641999 -47.0089989
96 1 1 -11.5033999 36.2695007 -47.1405983
97 1 1 -15.1990995 36.1309013 -46.546299
98 1 2 -13.8583002 35.7277985 -46.721901
99 1 2 -9.7796898 34.6682015 -46.5984993
100 1 2 -11.1369 34.9958 -46.6931
102 1 2 -10.4912997 37.2102013 -47.3983002
104 1 1 -9.1460199 36.8230019 -47.489399
109 1 2 -7.4458199 35.1665993 -47.0485992
111 1 1 -8.7962504 35.5219002 -47.1152
37 1 1 13.0600996 3.81879 -46.8614998
38 1 2 14.3101998 3.49224 -47.3936997
39 1 1 17.5918007 0.0073117 -47.8967018
40 1 1 14.5923996 2.1578 -47.7071991
41 1 1 16.2469998 0.404936 -47.9044
42 1 2 15.9257002 1.7689901 -47.8918992
43 1 2 13.8813 -0.159752 -47.7047997
44 1 1 13.5682001 1.2027201 -47.6493988
48 1 2 12.0360003 2.8724302 -46.834301
49 1 2 15.0548 5.7621002 -46.9826012
50 1 2 17.6354008 5.0697999 -47.6944008
51 1 1 18.6093006 0.970879 -47.8983002
52 1 2 20.5816002 2.87744 -47.3932991
53 1 2 16.6291008 4.0949898 -47.7406998
54 1 1 16.9410992 2.7365101 -47.8988992
55 1 1 18.2831001 2.33496 -47.8908006
56 1 1 18.9727994 4.6629901 -47.6491013
57 1 2 19.2851009 3.2978401 -47.7084999
58 1 1 20.916401 1.52098 -47.4333
59 1 1 15.3151999 4.46312 -47.4342995
60 1 2 19.9417992 0.565032 -47.7373009
61 1 1 17.3255005 6.4194598 -47.4632988
62 1 1 16.0317993 6.7574501 -47.0567017
63 1 2 15.7895003 8.0269899 -46.5181999
67 1 1 2.9213902 20.1429005 -46.6889992
70 1 2 3.2493401 21.5039997 -46.5177002
73 1 1 -3.4275201 33.9972992 -46.8883018
74 1 2 2.9173602 33.2195015 -46.7053986
75 1 1 3.2462001 31.859501 -46.5269013
76 1 1 0.5655 32.6968003 -46.7904015
77 1 2 1.5985 33.6179009 -46.9948998
78 1 2 -0.764565 33.1360016 -46.8428002
79 1 1 22.5464001 -0.242737 -47.0629005
80 1 2 16.7427006 9.0441904 -46.6258011
81 1 2 22.1730995 1.10048 -46.9849014
82 1 1 21.4880009 3.7985599 -46.8611984
83 1 1 21.1826992 5.1589499 -46.8311997
84 1 2 19.9563008 5.6081701 -47.3266983
85 1 2 20.6175995 7.89575 -46.8161011
86 1 2 18.3306008 7.3944302 -47.3805008
87 1 1 19.6599007 6.9759002 -47.2658005
88 1 2 18.7203999 11.0471001 -46.6848984
89 1 1 20.3423004 9.2688103 -46.7775002
90 1 2 19.0300007 9.7067604 -46.9840012
91 1 1 18.0195999 8.7372303 -47.1063995
92 1 1 19.7371998 12.0105 -46.5168991
93 1 2 30.8041001 15.3275004 -46.7865982
94 1 2 28.7271996 17.2201996 -46.5321999
101 1 2 15.2275 -0.547403 -47.7569008
103 1 2 -1.7293901 37.1334992 -47.6936989
105 1 2 -4.0886002 36.5834008 -47.7258988
106 1 1 -0.404865 36.730999 -47.4631996
107 1 1 -4.7617202 34.4068985 -46.9269982
108 1 2 -2.4206701 34.8479996 -47.3536987
110 1 2 -5.1036601 35.6640015 -47.4352989
112 1 1 -6.4474201 36.0513001 -47.4751015
113 1 1 -1.08538 34.4277992 -47.283001
114 1 1 1.2600401 34.9762002 -47.1166992
115 1 2 -0.0604992 35.3740006 -47.3858986
116 1 1 -2.74872 36.1758003 -47.6604996
117 1 2 1.7621 37.264801 -46.5369988
118 1 2 2.1682799 35.9322014 -46.6509018
119 1 2 41.6819 3.4162901 -46.5413018
120 1 1 40.6603012 4.3751702 -46.7095986
121 1 2 37.223999 10.9496002 -47.462101
122 1 2 35.4762001 14.2129002 -47.6534996
123 1 1 37.7048989 7.3773899 -46.5684014
124 1 1 38.6665993 6.36589 -46.6666985
125 1 1 36.9628984 9.6442805 -47.0267982
126 1 2 35.7761994 9.3780403 -46.3405991
127 1 2 34.9617004 11.5858002 -46.9023018
128 1 1 34.1654015 13.8297997 -47.3394013
129 1 1 33.9383012 12.5341997 -46.8662988
130 1 1 36.2168007 11.9193002 -47.4201012
131 1 2 37.9455986 8.6526699 -47.096199
132 1 2 33.1307983 14.7726002 -47.2742996
133 1 2 32.4205017 17.0757008 -47.1301994
134 1 1 31.0774002 16.6830006 -46.9995004
135 1 1 31.8540994 14.4006004 -46.8311997
136 1 1 30.0671997 17.6215992 -46.7148018
137 1 1 33.4305001 16.1338005 -47.3904991
138 1 1 32.7882004 18.3493996 -46.6841011
139 1 2 39.9473 6.6830402 -47.1313019
140 1 1 40.2527008 8.0294104 -47.3953018
141 1 2 40.9626008 5.7186799 -47.0037003
142 1 1 35.7905007 15.5756998 -47.6982994
143 1 2 34.1449013 18.6744995 -46.5830994
144 1 2 39.2430992 8.9997702 -47.4842987
145 1 2 36.5003014 13.2577 -47.7173996
146 1 2 34.776001 16.5202008 -47.4774018
147 1 1 38.5399018 11.3240004 -47.7540016
163 1 1 -0.94047 3.88521 -46.2505989
164 1 2 -10.3248997 20.434 -45.0223999
165 1 2 -13.1780005 25.4776993 -40.6837998
166 1 1 -13.8807002 26.6844998 -40.8069
167 1 1 -14.9901 29.0505009 -41.7699013
168 1 2 -18.1287003 33.4903984 -45.1092987
169 1 2 -18.5837994 34.7084999 -45.6176987
170 1 1 5.3330498 0.996771 -44.8092995
171 1 2 -19.0000992 37.3021011 -45.1348
172 1 1 2.88862 4.5841999 -43.1153984
173 1 2 2.8821002 3.22646 -43.4580002
174 1 2 5.26193 3.2188001 -43.1204987
175 1 2 1.0696501 4.91425 -44.6542015
176 1 1 0.934032 3.5341499 -44.8092995
177 1 1 1.8057 2.6682799 -44.1567993
178 1 2 4.1476598 1.3177101 -44.1557007
179 1 1 5.3580098 -0.117763 -45.6442986
180 1 2 6.5757699 -0.451438 -46.2491989
181 1 1 7.6527601 0.446495 -46.2472
182 1 1 2.98008 0.612737 -44.4817009
183 1 2 1.78159 1.3047301 -44.4836006
184 1 2 -0.0398463 2.99819 -45.6483994
185 1 1 4.0908098 2.5302301 -43.4589005
186 1 2 6.4572201 1.80978 -44.660801
187 1 1 5.1947799 4.4437099 -42.4471016
188 1 1 6.4549198 2.87161 -43.7559014
189 1 2 7.5801101 3.6856501 -43.6068001
190 1 2 7.58075 1.59494 -45.4564018
191 1 2 -0.705266 5.26757 -46.2450981
192 1 2 3.98283 5.1406598 -42.4435005
193 1 2 1.98676 5.44309 -43.7453995
194 1 1 6.3686299 5.125 -42.1055985
195 1 1 0.319332 5.7802501 -45.4469986
196 1 1 3.05954 7.3562899 -42.6991997
197 1 2 0.522085 7.1575599 -45.3646011
198 1 1 2.1219101 6.82474 -43.5886002
199 1 2 3.98194 6.49682 -42.0965996
200 1 1 1.01448 9.8948698 -45.2916985
201 1 1 0.618412 12.1014996 -46.1701012
202 1 2 -0.243051 8.0232 -46.146801
203 1 1 1.66364 9.0547104 -44.3891983
204 1 2 0.0139206 9.3927002 -46.1232987
205 1 2 1.32065 11.2523003 -45.3167
206 1 1 1.42933 7.68118 -44.4431992
207 1 2 2.5567999 9.5899897 -43.4595986
208 1 2 0.974712 13.4441996 -46.2523995
209 1 1 5.08321 7.0494099 -41.4365006
210 1 2 4.1784101 9.2753096 -41.7041016
211 1 1 2.85338 10.9547006 -43.4706993
212 1 2 2.2809899 11.7686005 -44.4482003
213 1 1 3.2179301 8.74156 -42.5702019
214 1 2 -3.06534 20.5167008 -46.1856003
215 1 1 -4.0078602 21.1432991 -45.3700981
216 1 1 -5.7231698 19.7022991 -46.2636986
217 1 2 -5.3404398 20.7416992 -45.4157982
218 1 2 -9.3741303 19.7500992 -45.7804985
219 1 1 -8.02248 20.0529003 -45.6277008
220 1 1 -9.9116698 21.2961006 -44.0041008
221 1 2 -6.2718902 21.3178005 -44.5527992
222 1 1 -7.61968 20.9855996 -44.6711006
223 1 1 2.05931 13.9182998 -45.5152016
224 1 2 -1.7446801 20.9650994 -46.1827011
225 1 2 -8.5550499 21.5526009 -43.8054009
226 1 2 -6.7785001 22.7010994 -42.6371002
227 1 2 -6.91808 25.2882996 -40.0278015
228 1 2 -9.6399699 24.4885998 -40.1225014
229 1 2 -9.0780201 22.9354 -41.8888016
230 1 2 -10.9934998 24.4227009 -40.4931984
231 1 1 -3.6027999 22.1070995 -44.4474983
232 1 1 -5.85186 22.1963997 -43.5536995
233 1 1 -8.1335297 22.3761997 -42.7574997
234 1 1 -10.4434004 22.7332001 -42.1315994
235 1 2 -4.1043901 23.5613995 -42.5886994
236 1 2 -4.51645 22.6035996 -43.5167008
237 1 1 -5.0467701 24.1100998 -41.7122994
238 1 1 -6.3587098 23.6121006 -41.662899
239 1 2 -7.3035402 24.1756992 -40.7927017
240 1 1 -8.6622696 23.8136997 -40.8767014
241 1 1 -11.4041004 23.4536991 -41.4141998
242 1 2 -10.8568002 21.8999004 -43.1755982
243 1 2 -4.7316799 25.3027001 -41.0522003
244 1 1 -5.7432399 25.9780998 -40.3641014
245 1 1 -11.8722 25.4768009 -40.1855011
246 1 2 -11.3491001 26.6823006 -39.6969986
247 1 2 -13.6678 29.0286999 -41.3210983
248 1 1 -10.9969998 28.9452 -40.4836998
249 1 2 -6.9200502 28.0720005 -40.0337982
250 1 1 -13.1822996 27.8924008 -40.6710015
251 1 2 -11.8749 27.8904 -40.1766014
252 1 1 -7.30795 29.1809006 -40.8028984
253 1 1 -9.6415396 28.8752004 -40.1206017
254 1 2 -5.7448001 27.382 -40.3680992
255 1 1 -9.0851898 30.4214001 -41.8947984
256 1 2 -11.4108 29.917101 -41.4002991
257 1 1 -12.7622996 30.0046997 -41.7475014
258 1 2 -8.6662197 29.5454998 -40.8819008
259 1 2 -6.36656 29.7390003 -41.6801987
260 1 1 8.6642704 3.5187099 -44.4668999
261 1 2 9.7317801 4.4144802 -44.4196015
263 1 1 10.8528004 3.1503301 -46.1470985
264 1 2 10.7826996 4.27422 -45.3238983
266 1 1 9.7999897 2.23683 -46.1641007
267 1 1 8.6673203 2.4661 -45.3824005
268 1 2 7.5715599 4.7625299 -42.7168999
270 1 1 9.7490196 5.4550901 -43.4896012
271 1 2 8.6889296 5.5966501 -42.5932999
273 1 1 8.6725998 6.6907902 -41.721901
274 1 1 7.46975 7.0282698 -41.0928993
278 1 2 6.2954998 6.3524099 -41.4412003
285 1 1 4.3852201 10.6618996 -41.6262017
286 1 1 6.1700802 8.9368096 -40.3932991
289 1 2 3.76997 11.4961996 -42.5648003
290 1 1 4.1563501 12.8365002 -42.6715012
291 1 2 5.1370401 13.3641997 -41.8232003
292 1 2 5.3616099 11.1898003 -40.7689018
293 1 1 5.71908 12.5503998 -40.8400002
294 1 1 6.1532002 10.2926998 -40.0340996
295 1 2 7.3866401 8.2365904 -40.3973999
296 1 2 5.0790601 8.4032202 -41.0834007
297 1 1 2.66203 13.1039 -44.5564995
315 1 2 2.4793501 15.2363997 -45.6738014
323 1 1 4.0877199 14.9280996 -43.8974992
324 1 2 3.62953 13.6257 -43.6980019
325 1 2 3.5446201 15.7173996 -44.9135018
350 1 1 -0.0702269 22.5431004 -45.4325981
351 1 1 -1.37373 22.0480003 -45.3835983
353 1 2 -1.88335 23.5653992 -43.5779
354 1 1 -2.8146 24.0991993 -42.6833
356 1 1 -2.2873001 22.5704003 -44.4678002
369 1 2 -2.5194099 25.3050995 -42.0407982
371 1 1 -3.55122 25.9801006 -41.3804016
377 1 2 -3.5534301 27.3789997 -41.3852005
378 1 1 -5.0543699 29.2422009 -41.7294007
379 1 1 -4.7356301 28.0552006 -41.0615006
389 1 2 -4.1146202 29.7868996 -42.6106987
394 1 1 -15.4483996 30.1506996 -42.4944992
395 1 2 -14.0077 32.7240982 -44.6687012
396 1 1 -14.9512998 32.0135002 -43.9333
397 1 2 -14.5298996 31.0685005 -43.0004997
398 1 2 -16.3097 32.1964989 -44.1763001
399 1 1 -16.7574005 33.2132988 -45.0157013
400 1 2 -14.4369002 33.6911011 -45.5793991
401 1 1 -11.6998997 33.1717987 -45.2242012
402 1 1 -12.6473999 32.5070992 -44.4468003
403 1 1 -12.2282 31.6541996 -43.4244004
404 1 1 -10.8687 31.4627991 -43.1705017
405 1 2 -9.9260502 32.0549011 -44.0110016
406 1 2 -10.4515 30.6306 -42.1269989
407 1 2 -13.1773005 30.9477998 -42.6875992
408 1 1 -9.3917704 33.5914994 -45.7967987
409 1 2 -8.1442299 30.9715004 -42.7733994
410 1 1 -6.78934 30.6438008 -42.6587982
411 1 1 -8.5687704 31.7917996 -43.8227997
412 1 2 -10.3418999 32.9151994 -45.0298996
413 1 2 -6.28724 32.0178986 -44.582901
417 1 1 -7.63548 32.3516007 -44.6962013
419 1 2 -8.03936 33.2851982 -45.6519013
425 1 2 -5.86544 31.1424007 -43.5816994
698 1 2 -17.7619992 36.9463006 -45.6800003
699 1 1 -13.4729996 34.480999 -46.2164002
700 1 2 -16.2152004 35.2057991 -46.220501
701 1 1 -15.8044005 33.9864998 -45.6767006
702 1 1 -17.5566006 35.6086006 -45.9948998
703 1 2 -12.1094999 34.1736984 -46.1086006
262 1 2 12.8918 5.0366902 -46.2005997
265 1 1 11.8021002 5.22188 -45.3511009
269 1 1 13.8760996 6.01825 -46.2804985
272 1 2 12.7359 7.3092699 -44.5853005
275 1 2 10.7802 6.39676 -43.5017014
276 1 1 11.7686997 6.3119402 -44.4822006
277 1 1 10.7945004 7.4551502 -42.5886002
279 1 1 9.7403898 8.6677904 -40.7794991
280 1 2 9.5731097 13.4243002 -39.7201996
281 1 2 11.7641001 8.4584799 -42.6893006
282 1 2 10.6314001 10.8472996 -40.1049995
283 1 2 9.7686701 7.5644202 -41.6446991
284 1 1 11.7369004 9.5633097 -41.8297005
287 1 2 6.8110399 13.0504999 -40.1072998
288 1 2 8.5695696 8.9004098 -40.0402985
298 1 2 10.7417002 9.6561098 -40.8452988
299 1 2 13.7441998 7.19519 -45.5427017
300 1 1 14.6798001 8.2165499 -45.6917992
301 1 1 11.3689003 11.9841004 -40.4749985
302 1 1 12.7090998 8.4017401 -43.7178993
303 1 1 15.4611998 10.4274998 -45.1267014
304 1 1 14.5696001 9.3745699 -44.9216996
305 1 1 14.3950005 11.6559 -43.344101
306 1 2 13.5551005 10.5714998 -43.0825005
307 1 2 13.6141997 9.4468003 -43.9056016
308 1 1 12.6020003 10.6419001 -42.0614014
309 1 2 14.2328997 12.8463002 -42.6370011
310 1 2 12.4376002 11.8451996 -41.3662987
311 1 1 13.1856003 12.9712 -41.7240982
312 1 2 10.8821002 13.2739 -40.1987991
313 1 2 7.3797403 16.3108997 -41.7509995
314 1 1 6.7490802 17.1504994 -42.6689987
316 1 1 4.0165 17.0111008 -45.1321983
317 1 2 5.1033602 15.4357996 -43.0878983
318 1 2 5.6289602 16.6991997 -43.3644982
319 1 1 5.64395 14.6484003 -42.0663986
320 1 2 7.42908 14.2539997 -40.4852982
321 1 1 6.7751999 15.1056004 -41.3815003
322 1 1 8.7891598 14.4787998 -40.2083016
326 1 1 5.0854201 17.4901009 -44.3778992
327 1 2 3.7955699 19.1847 -46.1650009
328 1 2 4.9691702 19.6170006 -45.5401993
329 1 1 5.5921798 18.7647 -44.6277008
330 1 2 3.36567 17.858801 -46.0320015
331 1 1 5.4088802 20.9419004 -45.658001
332 1 2 6.7051702 19.2136002 -43.9250984
333 1 1 10.7306004 17.8281994 -41.8218003
334 1 2 9.4399205 15.6035996 -40.7225991
335 1 1 11.5340996 14.4000998 -40.7089005
336 1 1 8.6939698 16.5919991 -41.3667984
337 1 2 11.4791003 16.7189007 -41.4149017
338 1 2 12.7701998 14.2496996 -41.3401985
339 1 1 10.8341999 15.6041003 -40.8647996
340 1 2 9.3358498 17.7388001 -41.8381005
341 1 1 8.6039305 18.6905003 -42.5469017
342 1 1 7.2360602 20.471201 -44.1935005
343 1 2 8.4830504 20.8125 -43.6902008
344 1 2 7.3287501 18.3712006 -43.0079994
345 1 2 6.5704198 21.3708 -45.0205994
346 1 1 9.2170296 19.8626996 -42.9833984
347 1 2 0.888555 21.910101 -46.2260018
348 1 2 0.313416 23.6009007 -44.6095009
349 1 2 -0.607044 24.1226006 -43.6999016
352 1 1 2.2080801 22.3843994 -46.2116013
355 1 1 1.58669 24.1599999 -44.7363014
357 1 2 2.53594 23.5914002 -45.5822983
358 1 1 4.5617099 21.9120998 -46.1966019
359 1 1 3.84068 24.1128998 -45.6127014
360 1 2 4.8891702 23.2716007 -45.9627
361 1 2 8.2941799 23.0184994 -44.6831017
362 1 1 6.5627799 25.0895996 -45.4123993
363 1 2 6.1908102 23.7017002 -45.6068993
364 1 1 9.0600204 22.0181999 -44.0797997
365 1 1 7.0248699 22.6919003 -45.1263008
366 1 1 -0.303043 25.3132 -43.0360985
367 1 1 -1.33532 25.9808006 -42.3646011
368 1 2 0.885902 25.9836998 -43.358799
370 1 1 1.91102 25.3316002 -44.0573006
372 1 2 3.11115 25.9902992 -44.3745995
373 1 1 0.88444 27.3799992 -43.3609009
374 1 2 -1.33752 27.3796997 -42.3686981
375 1 1 -2.5241101 28.0529995 -42.0500984
376 1 2 -0.306935 28.0477009 -43.0424004
380 1 2 1.90943 28.0331993 -44.0588989
381 1 1 5.4542899 25.9729004 -45.2131004
382 1 2 4.1630902 25.3495007 -45.0442009
383 1 1 3.1108799 27.3763008 -44.3745003
384 1 2 4.1633401 28.0179996 -45.0432014
385 1 1 5.4542198 27.3939991 -45.2136994
386 1 2 -2.8231399 29.2532005 -42.7009011
387 1 1 -1.89256 29.7859001 -43.5965004
388 1 1 -0.61348 29.2341995 -43.7118988
390 1 2 0.308647 29.7579994 -44.618599
391 1 1 1.58452 29.2036991 -44.7397995
392 1 2 3.84058 29.2542 -45.6125984
393 1 1 2.5353999 29.7749005 -45.5824013
414 1 1 -5.3553701 32.594101 -45.4462013
415 1 1 -3.6157 31.2332993 -44.4757004
416 1 2 -4.0213299 32.1959992 -45.3992005
418 1 1 -4.5293398 30.7376004 -43.5444985
420 1 2 -5.7379499 33.6367989 -46.2905007
421 1 1 -2.2980199 30.7758999 -44.4910012
422 1 2 -1.38174 31.3027001 -45.4015007
423 1 1 -1.7529301 32.3862991 -46.199501
424 1 2 -3.07601 32.8288002 -46.2072983
426 1 2 -0.0754454 30.8139992 -45.4438019
427 1 1 0.885413 31.4517994 -46.2308998
428 1 2 2.20594 30.9801998 -46.2140999
429 1 1 13.4456997 15.3800001 -41.8059006
430 1 2 11.3628998 18.9277992 -42.4131012
431 1 2 10.6028996 19.9834004 -42.9219018
432 1 2 26.1100998 0.517016 -43.9468994
433 1 1 25.6474991 1.8166601 -43.7411995
434 1 1 22.9855004 1.99511 -46.2868004
435 1 2 24.2924996 3.6714301 -44.4817009
436 1 2 23.0153008 5.54316 -45.3105011
437 1 1 23.3288994 4.18747 -45.3468018
438 1 2 22.6268997 3.3373201 -46.2001
439 1 1 24.6795998 2.33865 -44.5988007
440 1 2 25.5690003 -0.271669 -44.9645004
441 1 1 24.4983006 0.206434 -45.7190018
442 1 2 24.0771999 1.52419 -45.5578995
443 1 2 24.8542004 4.4804402 -43.4938011
444 1 1 25.7674999 3.93619 -42.5863991
445 1 2 27.7056008 2.87512 -40.8535996
446 1 2 28.7924004 2.3724599 -40.1146011
447 1 2 28.1215992 5.1278 -40.0242004
448 1 1 31.5522995 1.99926 -39.7090988
449 1 2 26.3665009 4.7638302 -41.6315995
450 1 1 27.3397999 4.2330299 -40.7723999
451 1 2 27.1224003 0.0081511 -43.1343994
452 1 2 28.7728005 0.327022 -41.4049988
453 1 2 32.8230019 -0.181454 -40.8386002
454 1 1 29.4150009 1.17162 -40.4939003
455 1 2 30.7716999 0.944578 -40.2022018
456 1 1 27.1376991 2.06879 -41.8512994
457 1 2 26.1629009 2.5995801 -42.7042008
458 1 1 31.4270001 -0.17978 -40.7116013
459 1 1 27.6501999 0.788317 -42.1008987
460 1 1 24.5464993 5.8425498 -43.4683991
461 1 1 7.3697 37.0516014 -41.7752991
462 1 2 22.0102997 6.0444999 -46.1372986
463 1 1 26.1481991 6.1496301 -41.6940003
464 1 2 28.1317997 6.48702 -40.3717995
465 1 1 23.6546002 6.3803001 -44.3975983
466 1 1 32.8625984 2.1515801 -40.1842003
467 1 2 33.5201988 1.02468 -40.6855011
468 1 2 25.1907997 6.6861201 -42.5619011
469 1 2 30.5335999 6.5225702 -40.0367012
470 1 2 32.5984001 4.57724 -40.1110001
471 1 2 33.3409004 3.44151 -40.4748001
472 1 1 34.7546005 1.17637 -41.3204994
473 1 2 35.4361992 0.0455033 -41.7761002
474 1 2 35.4874993 4.8343101 -43.125
475 1 2 33.6762009 5.8459802 -41.8647996
476 1 1 32.6954994 5.76119 -40.8648988
477 1 1 37.3852005 4.974 -45.1758003
478 1 1 34.5466004 4.7709198 -42.0923004
479 1 1 34.401001 3.5771799 -41.3768997
480 1 2 35.1563988 2.4529801 -41.7248993
481 1 1 36.1940003 2.57391 -42.6493988
482 1 2 36.3367996 3.7547601 -43.3767014
483 1 2 37.2882004 3.82251 -44.3958016
484 1 1 36.976101 1.4640501 -42.9648018
485 1 2 36.6292 0.203334 -42.4817009
486 1 1 38.8473016 0.492862 -44.1397018
487 1 1 38.1561012 2.75347 -44.6200981
488 1 2 38.0125008 1.57835 -43.8888016
489 1 1 35.5298996 5.9489398 -43.9628984
490 1 1 36.4831009 6.0208702 -44.9813996
491 1 2 31.6942005 6.7491999 -40.7937012
492 1 1 33.6865006 6.9397302 -42.7387009
493 1 2 12.8198004 16.6301003 -41.8042984
494 1 1 21.7458 7.4130602 -46.1487007
495 1 1 17.4564991 11.3241997 -46.1528015
496 1 2 16.2084999 12.6592999 -44.5946999
497 1 2 17.2528992 12.5510998 -45.5138016
498 1 1 16.0494995 13.8417998 -43.8795014
499 1 1 18.1816998 13.5937004 -45.6282997
500 1 1 16.5195008 10.2907 -46.0285988
501 1 2 15.3516998 11.5847998 -44.3578987
502 1 1 25.9321996 8.9323598 -42.0555992
503 1 1 27.0377998 7.0216899 -41.0570984
504 1 2 27.0356998 8.3789997 -41.3987999
505 1 2 22.5021 8.2780399 -45.3564987
506 1 2 25.0209999 8.0718899 -42.6744995
507 1 1 24.0860004 8.6061497 -43.5652008
508 1 1 23.4090996 7.7526698 -44.4359017
509 1 2 21.0219002 11.5474997 -46.2196007
510 1 1 23.9403992 9.9890604 -43.7064018
511 1 1 24.8199005 12.2107 -43.3955994
512 1 2 25.927601 10.2919998 -42.3923988
513 1 1 22.8813 11.9012004 -44.7592011
514 1 2 23.7420998 12.7692004 -44.0938988
515 1 2 24.8314991 10.8493996 -43.0620003
516 1 2 23.0256996 10.5200005 -44.6166001
517 1 2 22.2896004 9.6549502 -45.4243012
518 1 2 21.7129994 13.8272 -45.6371002
519 1 1 23.7131005 14.1353998 -44.4159012
520 1 1 20.4536 14.3136997 -45.9641
521 1 1 21.911501 12.4362002 -45.6038018
522 1 2 19.4377995 13.3499003 -46.1867981
523 1 1 21.2653999 10.1667004 -46.2234001
524 1 2 15.3525 16.3419991 -42.9370004
525 1 1 16.5466004 16.1819 -43.6374016
526 1 2 16.8749008 14.9312 -44.1417999
527 1 1 17.9815998 14.8080998 -44.9766998
528 1 2 14.6435004 15.2231999 -42.5029984
529 1 1 14.757 17.6005993 -42.8907014
530 1 1 15.0060997 13.9589006 -42.9641
531 1 1 13.4567004 17.7273999 -42.3959007
532 1 1 12.7315998 18.8850994 -42.6888008
533 1 2 14.6717997 19.8339997 -43.7850991
534 1 2 15.3943005 18.6725006 -43.5186005
535 1 1 12.5816002 21.0349998 -43.7966995
536 1 2 11.2119999 21.0734997 -43.5451012
537 1 1 13.3358002 19.9319 -43.3922005
538 1 1 18.5464001 17.1245003 -44.6394005
539 1 1 21.1972008 16.6695996 -45.4109993
540 1 2 17.2985993 17.2861004 -44.0318985
541 1 2 20.1795998 15.6525002 -45.5931015
542 1 1 22.5207005 16.1553001 -45.2352982
543 1 2 18.8964006 15.8633004 -45.0878983
544 1 2 22.6294003 14.7248001 -45.0796013
545 1 1 16.6914006 18.534401 -44.0173988
546 1 1 15.2763004 20.8654004 -44.5037995
547 1 2 16.6229 20.764 -44.8676988
548 1 1 19.3887005 20.5919991 -45.4203987
549 1 1 21.5359001 19.2595997 -45.3653984
550 1 2 20.7989006 20.5224991 -45.4481011
551 1 1 17.3488007 19.5949002 -44.6337013
552 1 2 18.6949005 19.4589005 -45.0116997
553 1 2 19.3595009 18.2243996 -44.950699
554 1 1 20.7567997 18.0440998 -45.2397995
555 1 2 18.6688004 21.8024998 -45.5772019
556 1 1 28.2476998 9.0769796 -41.4085007
557 1 1 27.1394997 10.9899998 -42.4002991
558 1 2 26.0284996 12.9088002 -43.3987999
559 1 2 24.9111996 14.8304005 -44.4141998
560 1 1 29.3476009 7.1887298 -40.3801003
561 1 1 23.7507 16.8693008 -45.2349014
562 1 2 29.4249001 8.3972702 -41.0763016
563 1 2 28.3159008 10.3043003 -42.0744019
564 1 1 27.2021999 12.2159004 -43.0738983
565 1 2 21.4328995 21.7812004 -45.3825989
566 1 1 26.0811005 14.1232996 -44.0948982
567 1 1 31.7101994 7.8456002 -41.6680985
568 1 2 34.618599 6.9896598 -43.7793999
569 1 1 30.6175003 8.7246399 -41.7294998
570 1 2 34.6352005 8.0773201 -44.6537018
571 1 2 32.717701 7.94309 -42.6328011
572 1 1 30.5778008 11.8864002 -44.4836998
573 1 2 31.6387997 10.9817 -44.4572983
574 1 2 33.6972008 10.1672001 -45.4124985
575 1 1 32.6809006 11.1187 -45.3727989
576 1 1 30.5767002 12.9441004 -45.3932991
577 1 2 31.7040997 13.1714001 -46.1839981
578 1 2 32.7527008 12.2517996 -46.1838989
579 1 2 29.5084992 11.7305002 -43.6029015
580 1 1 29.4955006 13.8240996 -45.4459992
581 1 2 31.6644993 9.9415198 -43.5270996
582 1 2 28.3822994 13.6174002 -44.6332016
583 1 1 32.6903992 8.9944496 -43.5536003
584 1 2 30.6226006 9.81318 -42.6077996
585 1 1 33.667099 9.0739098 -44.5466004
586 1 1 29.5093994 10.6557999 -42.7103997
587 1 1 27.2607002 14.4378996 -44.7635994
588 1 2 28.3871002 12.5542002 -43.7298012
589 1 1 35.6442986 8.1952105 -45.6105995
590 1 2 24.9389 16.0662994 -45.0746002
591 1 1 23.9582996 18.2733002 -45.4194985
592 1 2 22.9792004 19.3348007 -45.2416
593 1 1 28.4920006 15.8779002 -46.2218018
594 1 2 29.5659008 14.9763002 -46.2316017
595 1 1 27.7117005 18.1488991 -46.2164002
596 1 2 26.3726998 17.7472992 -45.9762994
597 1 2 27.2805996 15.5511999 -45.6006012
598 1 1 26.1728993 16.4157009 -45.6333008
599 1 2 27.1688995 20.1639996 -45.0503998
600 1 1 28.1219997 19.3787003 -45.6968003
601 1 2 25.344801 18.6537991 -45.6164017
602 1 1 23.5128994 20.6357994 -44.943699
603 1 1 25.7978993 19.8838006 -45.1363983
604 1 2 24.8773004 20.8031006 -44.6631012
605 1 1 22.7574997 21.8183995 -44.9627
606 1 1 10.4433003 22.1236 -44.0512009
607 1 1 12.4096003 23.1898995 -44.8807984
608 1 2 13.1721001 22.0765991 -44.5120011
609 1 1 10.2390003 24.3250008 -45.0348015
610 1 2 8.8368197 24.2772999 -44.9808998
611 1 2 11.0325003 23.2287007 -44.6571999
612 1 2 14.5312996 22.0028992 -44.8232994
613 1 1 15.1681004 23.1082993 -45.3866005
614 1 1 14.4316998 24.2831001 -45.5957985
615 1 2 13.0393 24.3118992 -45.4132004
616 1 2 16.5541992 23.0599995 -45.5914002
617 1 1 17.2770004 21.8701992 -45.4039993
618 1 1 19.3491993 23.0167007 -45.7118988
619 1 1 17.2404995 24.2556 -45.8209
620 1 2 18.6425991 24.2332001 -45.8249016
621 1 1 20.7355004 23.0048008 -45.5287018
622 1 1 25.3556004 21.9585 -44.0401993
623 1 2 26.6947994 22.0727997 -43.6778984
624 1 2 24.5555001 23.0897999 -43.959301
625 1 1 25.0713005 24.2756996 -43.4308014
626 1 1 22.6331005 24.2576008 -44.7532006
627 1 2 23.2978001 23.0478992 -44.5523987
628 1 2 21.3586006 24.2430992 -45.3121987
629 1 1 10.1022997 26.6788998 -45.4723015
630 1 2 8.6384497 26.6807003 -45.3844986
631 1 2 10.8719998 25.4951 -45.4385987
632 1 1 7.9769902 25.3969002 -45.2565994
633 1 1 6.5631099 28.2758999 -45.4179993
634 1 1 7.9772202 27.9657002 -45.2589989
635 1 2 16.5258999 25.4640007 -45.9007988
636 1 1 17.2261009 26.6793003 -45.9202996
637 1 1 14.3983002 26.6777992 -45.8446008
638 1 1 12.2814999 25.4808007 -45.5917015
639 1 2 12.9905006 26.6779003 -45.7360001
640 1 2 15.1216002 25.4762001 -45.8279991
641 1 1 16.5244999 27.8932992 -45.8883018
642 1 2 12.2825003 27.8729992 -45.5714989
643 1 1 10.8731004 27.8605996 -45.4230995
644 1 1 15.1210003 27.8792 -45.8107987
645 1 2 8.8372603 29.0837994 -44.9804002
646 1 2 10.2398005 29.0291004 -45.0149994
647 1 1 13.0405998 29.0380993 -45.3745003
648 1 2 14.4319 29.0683003 -45.5581017
649 1 2 19.3185005 25.4603997 -45.778801
650 1 2 18.6277008 26.6805992 -45.8689996
651 1 1 24.4062996 25.4801998 -43.6520996
652 1 2 23.2061005 25.4715996 -44.3619995
653 1 1 20.6875992 25.4603997 -45.5009995
654 1 1 21.3297005 26.6830998 -45.267601
655 1 2 22.5909996 26.6847 -44.6744995
656 1 1 19.3166008 27.9018994 -45.7751007
657 1 2 20.6858006 27.9048004 -45.4989014
658 1 1 23.2031002 27.8983002 -44.3558006
659 1 2 17.2367001 29.1021996 -45.8000984
660 1 1 21.3547001 29.1229 -45.3069992
661 1 2 18.6380997 29.1273995 -45.8134995
662 1 2 22.6277008 29.1117992 -44.7439003
663 1 1 4.8884102 30.0933991 -45.970501
664 1 2 4.5605798 31.4515 -46.2128983
665 1 1 6.5806799 31.9995004 -45.0588989
666 1 1 5.4159198 32.4255982 -45.6936989
667 1 2 7.0311699 30.6756001 -45.152401
668 1 2 6.1921401 29.6634999 -45.6202011
669 1 2 4.97884 33.7527008 -45.5840988
670 1 1 8.2961798 30.3467007 -44.6974983
671 1 2 7.2464299 32.9019012 -44.2345009
672 1 2 15.1671 30.2409001 -45.3364983
673 1 1 8.48421 32.5556984 -43.7126007
674 1 1 14.5326004 31.3397007 -44.7588997
675 1 2 13.3334999 33.4084015 -43.3278999
676 1 1 13.1736002 31.2640991 -44.4501
677 1 1 11.0327997 30.1200008 -44.6228981
678 1 1 10.4403 31.2285004 -44.0271988
679 1 2 9.0590096 31.344801 -44.0870018
680 1 2 12.4117003 30.1550007 -44.8316002
681 1 2 9.2113705 33.4994011 -42.9911004
682 1 2 12.5805998 32.3059998 -43.7378006
683 1 2 11.2074003 32.2731018 -43.5068016
684 1 1 10.5944004 33.3684998 -42.8978996
685 1 2 15.2757998 32.4770012 -44.4357987
686 1 1 14.6708002 33.5079994 -43.7168007
687 1 1 16.5503006 30.2935009 -45.5517006
688 1 1 16.6187992 32.5838013 -44.8093987
689 1 1 18.658701 31.5559006 -45.5499001
690 1 2 17.3407002 33.7561989 -44.5820999
691 1 1 18.6807995 33.8974 -44.9774018
692 1 1 21.4218006 31.5842991 -45.3734017
693 1 2 17.2702007 31.4834996 -45.360199
694 1 2 20.7831993 32.8405 -45.4370003
695 1 2 19.3743992 32.7678986 -45.3959007
696 1 1 19.3414002 30.3449993 -45.6982003
697 1 2 20.7282009 30.3593998 -45.5214997
704 1 2 8.6762696 36.7644997 -41.3708992
705 1 1 5.6396199 36.6744995 -43.414299
706 1 1 11.4617005 36.6301995 -41.3806992
707 1 2 6.75207 36.2202988 -42.709301
708 1 1 3.7990999 34.1814995 -46.200901
709 1 1 4.0297499 36.3620987 -45.1837997
710 1 2 5.1012998 35.885399 -44.4319
711 1 1 3.37115 35.5089989 -46.0732002
712 1 2 5.60744 34.6100998 -44.6797982
713 1 1 6.7179399 34.1618004 -43.973301
714 1 2 8.59793 34.6741982 -42.5643997
715 1 1 12.7245999 34.459301 -42.6344986
716 1 1 7.3329702 35.0004005 -43.0471001
717 1 2 10.7152996 35.5223007 -41.7956009
718 1 1 11.3521004 34.4197998 -42.3763008
719 1 1 9.3214798 35.6180992 -41.837101
720 1 1 12.8049002 36.7196007 -41.7625008
721 1 1 13.4471998 35.6198006 -42.344101
722 1 2 16.5223999 37.1735992 -43.6150017
723 1 1 15.3339996 37.0117989 -42.9044992
724 1 2 19.3386002 35.135601 -44.9314004
725 1 1 17.2808991 36.0699997 -44.0001984
726 1 1 16.6828995 34.8170014 -43.9664994
727 1 2 15.3893995 34.6743012 -43.4585991
728 1 2 14.7475004 35.7491989 -42.8398018
729 1 2 18.5221997 36.233799 -44.6211014
730 1 1 40.8706018 -0.435224 -45.0880013
731 1 2 42.4122009 1.11493 -45.9914018
732 1 1 41.3908997 2.0752001 -46.2084007
733 1 2 42.148201 -0.223077 -45.6086006
734 1 1 38.4486008 5.11656 -46.0713997
735 1 2 39.2002983 2.8633002 -45.5395012
736 1 2 39.3950997 4.0893002 -46.1847992
737 1 1 40.1374016 1.82618 -45.6453018
738 1 2 39.9491998 0.615596 -44.981701
739 1 2 36.5870018 7.1784201 -45.7543984
740 1 1 34.7895012 10.3584004 -46.2584992
741 1 2 29.4892998 19.6739006 -45.5990982
742 1 2 28.9734002 21.3710003 -43.9737016
743 1 1 27.6163006 21.1886997 -44.2210007
744 1 1 29.9172002 20.6494999 -44.6971016
745 1 1 31.2759991 20.8612004 -44.4642983
746 1 2 31.8164006 19.1777 -46.1083984
747 1 2 30.4531994 18.8731004 -46.2218018
748 1 1 27.1453991 23.1702004 -42.9473992
749 1 2 26.3327007 24.2957001 -42.8339997
750 1 2 29.3925991 22.316 -43.0402985
751 1 1 28.4738007 23.2325993 -42.534401
752 1 2 28.927601 24.3271999 -41.7994995
753 1 2 26.863001 25.4790001 -42.3126984
754 1 1 28.1422005 25.4824009 -41.7445984
755 1 2 26.2068005 26.6865998 -42.5676995
756 1 1 24.9846992 26.6858998 -43.2481995
757 1 1 26.3202 29.0811005 -42.8064995
758 1 2 26.8563004 27.8946992 -42.2974014
759 1 2 24.4016991 27.8924008 -43.642601
760 1 1 25.0604992 29.0986004 -43.4085007
761 1 2 25.3360996 31.4220009 -44.0003014
762 1 1 23.2873993 30.3232002 -44.5348015
763 1 2 24.5410004 30.2854996 -43.9318008
764 1 2 22.7444992 31.5505009 -44.9477998
765 1 1 23.4948998 32.7358017 -44.9243012
766 1 1 21.1613998 36.6913986 -45.4333
767 1 1 21.5149994 34.1048012 -45.3611984
768 1 1 20.7308007 35.3181 -45.2402992
769 1 2 22.9582006 34.0315018 -45.2392006
770 1 1 24.8572006 32.5744019 -44.6295014
771 1 2 44.6026001 0.711996 -45.1391983
772 1 2 31.1537991 23.3719006 -41.7723007
773 1 1 43.6750984 1.6059701 -45.6845017
774 1 1 22.4866009 37.207901 -45.2812996
775 1 1 32.2247009 20.1835995 -45.2280998
776 1 2 31.6921005 21.7166996 -43.4430008
777 1 1 30.2474995 24.3467007 -41.3457985
778 1 1 30.7423992 22.4319992 -42.7168007
779 1 2 28.7301998 26.6856003 -41.3387985
780 1 2 28.1357002 27.8911 -41.7285996
781 1 1 26.6749993 31.3124008 -43.6319008
782 1 2 27.1282997 30.2122002 -42.9059982
783 1 1 23.7192993 36.4958992 -45.2799988
784 1 1 23.9339008 35.089901 -45.4356995
785 1 1 -26.3684006 48.2798996 -47.7043991
786 1 1 -30.7912007 55.7470017 -47.0988007
787 1 2 -13.1176004 38.0196991 -46.7938996
788 1 1 -23.6460991 44.0909004 -46.7913018
789 1 1 -23.3784008 45.4654999 -46.8190003
790 1 1 -24.0478992 47.7507019 -47.3208008
791 1 2 -24.3390999 46.3819008 -47.2685013
792 1 1 -22.8267002 48.2038002 -46.8165016
793 1 2 -27.0671997 50.6114998 -47.9037018
794 1 1 -25.7262993 51.0173988 -47.8911018
795 1 2 -24.7227993 50.0575981 -47.703701
796 1 1 -28.0839996 51.5773011 -47.8950996
797 1 1 -23.4295006 50.4818993 -47.3806992
798 1 2 -22.5249005 49.5646019 -46.8403016
799 1 2 -25.0328999 48.6920014 -47.6483002
800 1 2 -24.7493 55.1063995 -47.6590004
801 1 2 -24.0688992 52.7910996 -47.7342987
802 1 1 -25.4001007 52.3815003 -47.8979988
803 1 1 -21.843399 52.2621002 -46.9617004
804 1 2 -23.0949993 51.8380013 -47.4206009
805 1 1 -27.7623997 52.9415016 -47.9020004
806 1 2 -22.4060993 54.5553017 -47.4557991
807 1 1 -26.4188004 53.3432999 -47.895401
808 1 2 -26.0879002 54.6945 -47.7223015
809 1 2 -28.4449005 55.2197991 -47.4614983
810 1 1 -27.1026001 55.6108017 -47.4231987
811 1 1 -29.4416008 56.1022987 -47.0289001
812 1 2 -28.7817002 53.8925018 -47.7484017
813 1 1 -23.7290001 54.1501007 -47.6921997
814 1 2 -29.0764999 57.2663002 -46.3496018
815 1 1 -25.4281998 57.2792015 -46.8722992
816 1 2 -26.7604008 56.8650018 -46.9082986
817 1 1 -24.4223995 56.4337006 -47.3483009
818 1 1 -21.4696999 53.6046982 -47.0413017
819 1 2 -23.0883999 56.8577996 -47.2789993
820 1 1 -22.0625992 55.9127998 -47.3804016
821 1 1 -8.9511996 41.7462006 -46.8614998
822 1 2 -7.7010999 41.4197006 -47.3936997
823 1 1 -4.4194999 37.9347992 -47.8967018
824 1 1 -7.4189 40.0853004 -47.7071991
825 1 1 -5.7642999 38.3324013 -47.9044
826 1 2 -6.0855999 39.6963997 -47.8918992
827 1 2 -8.1300001 37.7677002 -47.7047997
828 1 1 -8.4431 39.1301994 -47.6493988
829 1 2 -12.0642004 38.9426994 -46.8254013
830 1 2 -9.7521 39.5113983 -47.3265
831 1 1 -10.7886 38.5709 -47.2714005
832 1 2 -9.9752998 40.7999001 -46.834301
833 1 2 -6.9565002 43.6896019 -46.9826012
834 1 2 -4.3758998 42.9972992 -47.6944008
835 1 1 -3.402 38.8983002 -47.8983002
836 1 2 -1.4297 40.8049011 -47.3932991
837 1 2 -5.3821998 42.0223999 -47.7406998
838 1 1 -5.0702 40.6640015 -47.8988992
839 1 1 -3.7282 40.2624016 -47.8908006
840 1 1 -3.0385001 42.5904007 -47.6491013
841 1 2 -2.7262001 41.2252998 -47.7084999
842 1 1 -1.0949 39.4483986 -47.4333
843 1 1 -6.6961003 42.3905983 -47.4342995
844 1 2 -2.0695 38.4925003 -47.7373009
845 1 1 -4.6858001 44.346901 -47.4632988
846 1 1 -5.9794998 44.6848984 -47.0567017
847 1 2 -6.2217999 45.9543992 -46.5181999
848 1 2 -20.2490997 54.0279999 -46.5033989
849 1 1 -19.8416996 55.3596993 -46.6204987
850 1 2 -21.4407006 58.5918999 -46.7851982
851 1 1 -19.0898991 58.0704002 -46.6889992
852 1 1 -20.4067001 57.6711998 -46.9860002
853 1 1 -22.7693997 58.1492004 -46.8353997
854 1 2 -18.7619992 59.4314995 -46.5177002
855 1 2 -20.7441006 56.3121987 -47.1036987
856 1 1 -29.0923996 71.9265976 -46.3742981
857 1 1 -25.4388008 71.9247972 -46.8883018
858 1 2 -19.0939007 71.1470032 -46.7053986
859 1 1 -18.7651005 69.7870026 -46.5269013
860 1 1 -21.4458008 70.6242981 -46.7904015
861 1 2 -20.4127998 71.5454026 -46.9948998
862 1 2 -22.7758999 71.0634995 -46.8428002
863 1 1 0.535097 37.6847 -47.0629005
864 1 2 -5.2686 46.9715996 -46.6258011
865 1 2 0.161797 39.0279007 -46.9849014
866 1 1 -0.523302 41.7260018 -46.8611984
867 1 1 -0.828604 43.0863991 -46.8311997
868 1 2 -2.0550001 43.5355988 -47.3266983
869 1 2 -1.3937 45.8232003 -46.8161011
870 1 2 -3.6807001 45.3218994 -47.3805008
871 1 1 -2.3513999 44.9034004 -47.2658005
872 1 2 -3.2909 48.9746018 -46.6848984
873 1 1 -1.6690001 47.1963005 -46.7775002
874 1 2 -2.9813002 47.6342011 -46.9840012
875 1 1 -3.9917 46.6646996 -47.1063995
876 1 1 -2.2741001 49.9379998 -46.5168991
877 1 2 8.7928 53.2550011 -46.7865982
878 1 2 6.7159 55.1477013 -46.5321999
879 1 1 -34.8577004 74.5916977 -47.0089989
880 1 1 -33.5147019 74.1969986 -47.1405983
881 1 1 -37.2103996 74.058403 -46.546299
882 1 2 -35.8695984 73.6552964 -46.721901
883 1 2 -31.7910004 72.5957031 -46.5984993
884 1 2 -33.148201 72.9233018 -46.6931
885 1 2 -6.7838002 37.3801003 -47.7569008
886 1 2 -32.5026016 75.1377029 -47.3983002
887 1 2 -23.7406998 75.060997 -47.6936989
888 1 1 -31.157301 74.7505036 -47.489399
889 1 2 -26.0998993 74.5109024 -47.7258988
890 1 1 -22.4162007 74.6585007 -47.4631996
891 1 1 -26.7730007 72.3343964 -46.9269982
892 1 2 -24.4319992 72.7754975 -47.3536987
893 1 2 -29.4570999 73.094101 -47.0485992
894 1 2 -27.1149998 73.5914994 -47.4352989
895 1 1 -30.8076 73.4494019 -47.1152
896 1 1 -28.4587002 73.978798 -47.4751015
897 1 1 -23.0967007 72.3553009 -47.283001
898 1 1 -20.7513008 72.9037018 -47.1166992
899 1 2 -22.0718002 73.3014984 -47.3858986
900 1 1 -24.7600003 74.103302 -47.6604996
901 1 2 -20.2492008 75.1922989 -46.5369988
902 1 2 -19.8430004 73.8597032 -46.6509018
903 1 2 19.6706009 41.3437004 -46.5413018
904 1 1 18.6490002 42.3026009 -46.7095986
905 1 2 15.2126999 48.877102 -47.462101
906 1 2 13.4649 52.1403999 -47.6534996
907 1 1 15.6935997 45.3047981 -46.5684014
908 1 1 16.6553002 44.2933006 -46.6666985
909 1 1 14.9516002 47.5717011 -47.0267982
910 1 2 13.7649002 47.3055 -46.3405991
911 1 2 12.9504004 49.5133019 -46.9023018
912 1 1 12.1541004 51.7573014 -47.3394013
913 1 1 11.927 50.4617005 -46.8662988
914 1 1 14.2054997 49.8468018 -47.4201012
915 1 2 15.9343004 46.580101 -47.096199
916 1 2 11.1195002 52.7001 -47.2742996
917 1 2 10.4091997 55.0032005 -47.1301994
918 1 1 9.0661001 54.6105004 -46.9995004
919 1 1 9.8428002 52.3280983 -46.8311997
920 1 1 8.0558996 55.549099 -46.7148018
921 1 1 11.4192 54.0612984 -47.3904991
922 1 1 10.7769003 56.2769013 -46.6841011
923 1 2 17.9360008 44.6105004 -47.1313019
924 1 1 18.2413998 45.9569016 -47.3953018
925 1 2 18.9512998 43.6460991 -47.0037003
926 1 1 13.7791996 53.5032006 -47.6982994
927 1 2 12.1336002 56.6020012 -46.5830994
928 1 2 17.2318001 46.9272004 -47.4842987
929 1 2 14.4890003 51.1851997 -47.7173996
930 1 2 12.7647 54.4477005 -47.4774018
931 1 1 16.5286007 49.2514992 -47.7540016
947 1 1 -22.9517994 41.8126984 -46.2505989
948 1 2 -32.3362007 58.3614998 -45.0223999
949 1 2 -35.1893005 63.405201 -40.6837998
950 1 1 -35.8919984 64.6119995 -40.8069
951 1 1 -37.0014 66.9779968 -41.7699013
952 1 2 -40.1399994 71.4179001 -45.1092987
953 1 2 -40.5951004 72.6360016 -45.6176987
954 1 1 -16.6783009 38.9241982 -44.8092995
955 1 2 -41.0113983 75.229599 -45.1348
956 1 1 -19.1226997 42.5116997 -43.1153984
957 1 2 -19.1292 41.1539002 -43.4580002
958 1 2 -16.7493992 41.1463013 -43.1204987
959 1 2 -20.9417 42.8417016 -44.6542015
960 1 1 -21.0772991 41.4616013 -44.8092995
961 1 1 -20.2056007 40.5956993 -44.1567993
962 1 2 -17.8635998 39.2452011 -44.1557007
963 1 1 -16.6532994 37.8097 -45.6442986
964 1 2 -15.4355002 37.4760018 -46.2491989
965 1 1 -14.3584995 38.3740006 -46.2472
966 1 1 -19.0312004 38.5401993 -44.4817009
967 1 2 -20.2297001 39.2322006 -44.4836006
968 1 2 -22.0510998 40.9255982 -45.6483994
969 1 1 -17.9204998 40.4576988 -43.4589005
970 1 2 -15.5541001 39.7372017 -44.660801
971 1 1 -16.8164997 42.3712006 -42.4471016
972 1 1 -15.5564003 40.799099 -43.7559014
973 1 2 -14.4312001 41.6130982 -43.6068001
974 1 2 -14.4306002 39.5223999 -45.4564018
975 1 2 -22.7166004 43.1949997 -46.2450981
976 1 2 -18.0284996 43.0681 -42.4435005
977 1 2 -20.0244999 43.3704987 -43.7453995
978 1 1 -15.6427002 43.0525017 -42.1055985
979 1 1 -21.6919995 43.7076988 -45.4469986
980 1 1 -18.9517994 45.283699 -42.6991997
981 1 2 -21.4892006 45.0849991 -45.3646011
982 1 1 -19.8894006 44.7522011 -43.5886002
983 1 2 -18.0293999 44.4243012 -42.0965996
984 1 1 -20.9967996 47.8223 -45.2916985
985 1 1 -21.3929005 50.0289993 -46.1701012
986 1 2 -22.2544003 45.950699 -46.146801
987 1 1 -20.3477001 46.9822006 -44.3891983
988 1 2 -21.9974004 47.3202019 -46.1232987
989 1 2 -20.6907006 49.1797981 -45.3167
990 1 1 -20.5820008 45.6086006 -44.4431992
991 1 2 -19.4545002 47.5173989 -43.4595986
992 1 2 -21.0366001 51.3717003 -46.2523995
993 1 1 -16.9281006 44.9768982 -41.4365006
994 1 2 -17.8328991 47.2028008 -41.7041016
995 1 1 -19.1578999 48.8821984 -43.4706993
996 1 2 -19.7303009 49.6960984 -44.4482003
997 1 1 -18.7933998 46.6689987 -42.5702019
998 1 2 -25.0765991 58.4441986 -46.1856003
999 1 1 -26.0191994 59.0708008 -45.3700981
1000 1 1 -27.7345009 57.6297989 -46.2636986
1001 1 2 -27.3516998 58.6692009 -45.4157982
1002 1 2 -31.3854008 57.6776009 -45.7804985
1003 1 1 -30.0338001 57.9804002 -45.6277008
1004 1 1 -31.9230004 59.2235985 -44.0041008
1005 1 2 -28.2831993 59.2453003 -44.5527992
1006 1 1 -29.6310005 58.9131012 -44.6711006
1007 1 1 -19.9519998 51.8457986 -45.5152016
1008 1 2 -23.7560005 58.892601 -46.1827011
1009 1 2 -30.5664006 59.4800987 -43.8054009
1010 1 2 -28.7898007 60.6286011 -42.6371002
1011 1 2 -28.9293996 63.2158013 -40.0278015
1012 1 2 -31.6513005 62.4160996 -40.1225014
1013 1 2 -31.0893002 60.8628998 -41.8888016
1014 1 2 -33.0047989 62.3502007 -40.4931984
1015 1 1 -25.6140995 60.0345993 -44.4474983
1016 1 1 -27.8631992 60.1239014 -43.5536995
1017 1 1 -30.1448002 60.3036995 -42.7574997
1018 1 1 -32.4547005 60.6607018 -42.1315994
1019 1 2 -26.1156998 61.4888993 -42.5886994
1020 1 2 -26.5277996 60.5311013 -43.5167008
1021 1 1 -27.0580997 62.0376015 -41.7122994
1022 1 1 -28.3700009 61.5396004 -41.662899
1023 1 2 -29.3148003 62.103199 -40.7927017
1024 1 1 -30.6735993 61.7411995 -40.8767014
1025 1 1 -33.4154015 61.3811989 -41.4141998
1026 1 2 -32.8680992 59.8274002 -43.1755982
1027 1 2 -26.7430001 63.2302017 -41.0522003
1028 1 1 -27.7544995 63.9056016 -40.3641014
1029 1 1 -33.8834992 63.4043007 -40.1855011
1030 1 2 -33.3604012 64.6098023 -39.6969986
1031 1 2 -35.6791001 66.9561996 -41.3210983
1032 1 1 -33.0083008 66.8727036 -40.4836998
1033 1 2 -28.9314004 65.9994966 -40.0337982
1034 1 1 -35.1935997 65.8199005 -40.6710015
1035 1 2 -33.8862 65.8179016 -40.1766014
1036 1 1 -29.3192997 67.1083984 -40.8028984
1037 1 1 -31.6527996 66.8026963 -40.1206017
1038 1 2 -27.7560997 65.3095017 -40.3680992
1039 1 1 -31.0965004 68.3488999 -41.8947984
1040 1 2 -33.4221001 67.844597 -41.4002991
1041 1 1 -34.7736016 67.9321976 -41.7475014
1042 1 2 -30.6774998 67.4729996 -40.8819008
1043 1 2 -28.3778992 67.6664963 -41.6801987
1044 1 1 -13.3470001 41.4462013 -44.4668999
1045 1 2 -12.2795 42.3418999 -44.4196015
1046 1 2 -9.1195002 42.9641 -46.2005997
1047 1 1 -11.1584997 41.0778008 -46.1470985
1048 1 2 -11.2285996 42.2016983 -45.3238983
1049 1 1 -10.2091999 43.1492996 -45.3511009
1050 1 1 -12.2112999 40.164299 -46.1641007
1051 1 1 -13.3439999 40.3936005 -45.3824005
1052 1 2 -14.4397002 42.6899987 -42.7168999
1053 1 1 -8.1351996 43.9457016 -46.2804985
1054 1 1 -12.2622996 43.3824997 -43.4896012
1055 1 2 -13.3224001 43.5241013 -42.5932999
1056 1 2 -9.2754002 45.2366982 -44.5853005
1057 1 1 -13.3387003 44.6181984 -41.721901
1058 1 1 -14.5416003 44.9557 -41.0928993
1059 1 2 -11.2311001 44.3241997 -43.5017014
1060 1 1 -10.2426005 44.239399 -44.4822006
1061 1 1 -11.2167997 45.3825989 -42.5886002
1062 1 2 -15.7158003 44.2798996 -41.4412003
1063 1 1 -12.2708998 46.5951996 -40.7794991
1064 1 2 -12.4382 51.351799 -39.7201996
1065 1 2 -10.2472 46.3858986 -42.6893006
1066 1 2 -11.3799 48.7747994 -40.1049995
1067 1 2 -12.2426005 45.4919014 -41.6446991
1068 1 1 -10.2743998 47.490799 -41.8297005
1069 1 1 -17.6261006 48.5894013 -41.6262017
1070 1 1 -15.8412 46.8642998 -40.3932991
1071 1 2 -15.2003002 50.9780006 -40.1072998
1072 1 2 -13.4417 46.8279 -40.0402985
1073 1 2 -18.2413006 49.4236985 -42.5648003
1074 1 1 -17.8549996 50.764 -42.6715012
1075 1 2 -16.8743 51.2916985 -41.8232003
1076 1 2 -16.6497002 49.1172981 -40.7689018
1077 1 1 -16.2922001 50.4779015 -40.8400002
1078 1 1 -15.8581 48.2201996 -40.0340996
1079 1 2 -14.6246996 46.1640015 -40.3973999
1080 1 2 -16.9321996 46.3306999 -41.0834007
1081 1 1 -19.3493004 51.0313988 -44.5564995
1082 1 2 -11.2695999 47.5835991 -40.8452988
1083 1 2 -8.2671003 45.1226006 -45.5427017
1084 1 1 -7.3315001 46.144001 -45.6917992
1085 1 1 -10.6423998 49.9115982 -40.4749985
1086 1 1 -9.3022003 46.3292008 -43.7178993
1087 1 1 -6.5500999 48.3549996 -45.1267014
1088 1 1 -7.4417 47.3019982 -44.9216996
1089 1 1 -7.6163001 49.5834008 -43.344101
1090 1 2 -8.4561997 48.4990006 -43.0825005
1091 1 2 -8.3971005 47.3742981 -43.9056016
1092 1 1 -9.4092999 48.5694008 -42.0614014
1093 1 2 -7.7784 50.7737999 -42.6370011
1094 1 2 -9.5737 49.7727013 -41.3662987
1095 1 1 -8.8256998 50.8987008 -41.7240982
1096 1 2 -11.1292 51.2014008 -40.1987991
1097 1 2 -14.6316004 54.2383995 -41.7509995
1098 1 1 -15.2622004 55.0779991 -42.6689987
1099 1 2 -19.5319996 53.1638985 -45.6738014
1100 1 1 -17.9948006 54.9385986 -45.1321983
1101 1 2 -16.9079 53.3633003 -43.0878983
1102 1 2 -16.3822994 54.6267014 -43.3644982
1103 1 1 -16.3673992 52.5759011 -42.0663986
1104 1 2 -14.5822001 52.1814995 -40.4852982
1105 1 1 -15.2361002 53.0331001 -41.3815003
1106 1 1 -13.2221003 52.4062996 -40.2083016
1107 1 1 -17.9235992 52.8555984 -43.8974992
1108 1 2 -18.3817997 51.5531998 -43.6980019
1109 1 2 -18.4666996 53.6449013 -44.9135018
1110 1 1 -16.9258996 55.4175987 -44.3778992
1111 1 2 -18.2157002 57.1122017 -46.1650009
1112 1 2 -17.0421009 57.5444985 -45.5401993
1113 1 1 -16.4190998 56.6921997 -44.6277008
1114 1 2 -18.6455994 55.7863007 -46.0320015
1115 1 1 -16.6023999 58.8694 -45.658001
1116 1 2 -15.3060999 57.1411018 -43.9250984
1117 1 1 -11.2806997 55.7556992 -41.8218003
1118 1 2 -12.5713997 53.5311013 -40.7225991
1119 1 1 -10.4771996 52.3275986 -40.7089005
1120 1 1 -13.3172999 54.5195008 -41.3667984
1121 1 2 -10.5321999 54.6464005 -41.4149017
1122 1 2 -9.2411003 52.1772003 -41.3401985
1123 1 1 -11.1771002 53.531601 -40.8647996
1124 1 2 -12.6754999 55.6663018 -41.8381005
1125 1 1 -13.4074001 56.6180001 -42.5469017
1126 1 1 -14.7751999 58.3987007 -44.1935005
1127 1 2 -13.5283003 58.7400017 -43.6902008
1128 1 2 -14.6826 56.2986984 -43.0079994
1129 1 2 -15.4408999 59.2983017 -45.0205994
1130 1 1 -12.7943001 57.7901993 -42.9833984
1131 1 2 -21.1226997 59.8376007 -46.2260018
1132 1 2 -21.6979008 61.5284004 -44.6095009
1133 1 2 -22.6182995 62.0500984 -43.6999016
1134 1 1 -22.0814991 60.4706002 -45.4325981
1135 1 1 -23.3850002 59.9754982 -45.3835983
1136 1 1 -19.8031998 60.3119011 -46.2116013
1137 1 2 -23.8946992 61.4929009 -43.5779
1138 1 1 -24.8258991 62.0266991 -42.6833
1139 1 1 -20.4246006 62.0875015 -44.7363014
1140 1 1 -24.2985993 60.4978981 -44.4678002
1141 1 2 -19.4754009 61.5189018 -45.5822983
1142 1 1 -17.4496002 59.8395996 -46.1966019
1143 1 1 -18.1706009 62.0404015 -45.6127014
1144 1 2 -17.1221008 61.1991005 -45.9627
1145 1 2 -13.7171002 60.9459992 -44.6831017
1146 1 1 -15.4484997 63.0171013 -45.4123993
1147 1 2 -15.8205004 61.6292 -45.6068993
1148 1 1 -12.9512998 59.9457016 -44.0797997
1149 1 1 -14.9863998 60.6194 -45.1263008
1150 1 1 -22.3143005 63.2406998 -43.0360985
1151 1 1 -23.3465996 63.9082986 -42.3646011
1152 1 2 -21.1254005 63.9112016 -43.358799
1153 1 2 -24.5307007 63.2326012 -42.0407982
1154 1 1 -20.1002998 63.2591019 -44.0573006
1155 1 1 -25.5625 63.9076004 -41.3804016
1156 1 2 -18.9002 63.917801 -44.3745995
1157 1 1 -21.1268997 65.3075028 -43.3609009
1158 1 2 -23.3488007 65.3071976 -42.3686981
1159 1 1 -24.5354004 65.9804994 -42.0500984
1160 1 2 -22.3181992 65.9751968 -43.0424004
1161 1 2 -25.5646992 65.3065033 -41.3852005
1162 1 1 -27.0657005 67.1697006 -41.7294007
1163 1 1 -26.7469006 65.9826966 -41.0615006
1164 1 2 -20.1019001 65.960701 -44.0588989
1165 1 1 -16.5569992 63.9003984 -45.2131004
1166 1 2 -17.8481998 63.2770004 -45.0442009
1167 1 1 -18.9004002 65.3038025 -44.3745003
1168 1 2 -17.8479996 65.9455032 -45.0432014
1169 1 1 -16.5571003 65.3215027 -45.2136994
1170 1 2 -24.8344002 67.1807022 -42.7009011
1171 1 1 -23.9039002 67.7134018 -43.5965004
1172 1 1 -22.6247998 67.1616974 -43.7118988
1173 1 2 -26.1259003 67.7144013 -42.6106987
1174 1 2 -21.7026997 67.6855011 -44.618599
1175 1 1 -20.4267998 67.1312027 -44.7397995
1176 1 2 -18.1707001 67.1817017 -45.6125984
1177 1 1 -19.4759007 67.7024002 -45.5824013
1178 1 1 -37.4597016 68.0782013 -42.4944992
1179 1 2 -36.019001 70.6516037 -44.6687012
1180 1 1 -36.9626008 69.941002 -43.9333
1181 1 2 -36.5411988 68.9960022 -43.0004997
1182 1 2 -38.3209992 70.1240006 -44.1763001
1183 1 1 -38.7686997 71.1408005 -45.0157013
1184 1 2 -36.4482003 71.618599 -45.5793991
1185 1 1 -33.7112007 71.0992966 -45.2242012
1186 1 1 -34.6586991 70.4346009 -44.4468003
1187 1 1 -34.2394982 69.5817032 -43.4244004
1188 1 1 -32.8800012 69.3902969 -43.1705017
1189 1 2 -31.9374008 69.982399 -44.0110016
1190 1 2 -32.4627991 68.5580979 -42.1269989
1191 1 2 -35.1885986 68.8752976 -42.6875992
1192 1 1 -31.4030991 71.5189972 -45.7967987
1193 1 2 -30.1555004 68.8990022 -42.7733994
1194 1 1 -28.8006001 68.5712967 -42.6587982
1195 1 1 -30.5800991 69.7192993 -43.8227997
1196 1 2 -32.353199 70.8426972 -45.0298996
1197 1 2 -28.2985001 69.9453964 -44.582901
1198 1 1 -27.3666992 70.5215988 -45.4462013
1199 1 1 -25.6270008 69.1607971 -44.4757004
1200 1 2 -26.0326004 70.123497 -45.3992005
1201 1 1 -29.6467991 70.2790985 -44.6962013
1202 1 1 -26.5405998 68.6651001 -43.5444985
1203 1 2 -30.0506992 71.2126999 -45.6519013
1204 1 2 -27.7493 71.5643006 -46.2905007
1205 1 1 -24.3092995 68.7033997 -44.4910012
1206 1 2 -23.3929997 69.2302017 -45.4015007
1207 1 1 -23.7642002 70.313797 -46.199501
1208 1 2 -25.0872994 70.7563019 -46.2072983
1209 1 2 -27.8766994 69.0699005 -43.5816994
1210 1 2 -22.0867004 68.7415009 -45.4438019
1211 1 1 -21.1259003 69.379303 -46.2308998
1212 1 2 -19.8054009 68.9076996 -46.2140999
1213 1 1 -8.5656004 53.3074989 -41.8059006
1214 1 2 -10.6484003 56.855301 -42.4131012
1215 1 2 -11.4083996 57.9109002 -42.9219018
1216 1 2 4.0988002 38.4445 -43.9468994
1217 1 1 3.6362 39.7440987 -43.7411995
1218 1 1 0.974197 39.9225998 -46.2868004
1219 1 2 2.2811999 41.5988999 -44.4817009
1220 1 2 1.0039999 43.4706002 -45.3105011
1221 1 1 1.3176 42.1148987 -45.3468018
1222 1 2 0.615597 41.264801 -46.2001
1223 1 1 2.6682999 40.2661018 -44.5988007
1224 1 2 3.5576999 37.6557999 -44.9645004
1225 1 1 2.487 38.1338997 -45.7190018
1226 1 2 2.0659001 39.4515991 -45.5578995
1227 1 2 2.8429 42.4079018 -43.4938011
1228 1 1 3.7562001 41.8636018 -42.5863991
1229 1 2 5.6943002 40.8026009 -40.8535996
1230 1 2 6.7810998 40.2999001 -40.1146011
1231 1 2 6.1103001 43.0553017 -40.0242004
1232 1 1 9.5410004 39.9267006 -39.7090988
1233 1 2 4.3551998 42.6912995 -41.6315995
1234 1 1 5.3284998 42.1604996 -40.7723999
1235 1 2 5.1111002 37.9356004 -43.1343994
1236 1 2 6.7614999 38.2545014 -41.4049988
1237 1 2 10.8116999 37.7459984 -40.8386002
1238 1 1 7.4036999 39.0990982 -40.4939003
1239 1 2 8.7603998 38.8720016 -40.2022018
1240 1 1 5.1264 39.9962006 -41.8512994
1241 1 2 4.1515999 40.5270005 -42.7042008
1242 1 1 9.4157 37.7476998 -40.7116013
1243 1 1 5.6388998 38.7158013 -42.1008987
1244 1 1 2.5352001 43.7700005 -43.4683991
1245 1 1 -14.6415997 74.9791032 -41.7752991
1246 1 2 -0.0010033 43.9720002 -46.1372986
1247 1 1 4.1369 44.0770988 -41.6940003
1248 1 2 6.1205001 44.4145012 -40.3717995
1249 1 1 1.6433001 44.3078003 -44.3975983
1250 1 1 10.8513002 40.0789986 -40.1842003
1251 1 2 11.5088997 38.9520988 -40.6855011
1252 1 2 3.1795001 44.6136017 -42.5619011
1253 1 2 8.5222998 44.4500008 -40.0367012
1254 1 2 10.5871001 42.5046997 -40.1110001
1255 1 2 11.3296003 41.3689995 -40.4748001
1256 1 1 12.7433005 39.1038017 -41.3204994
1257 1 2 13.4249001 37.9729996 -41.7761002
1258 1 2 13.4762001 42.7617989 -43.125
1259 1 2 11.6648999 43.7733994 -41.8647996
1260 1 1 10.6842003 43.6885987 -40.8648988
1261 1 1 15.3739004 42.9015008 -45.1758003
1262 1 1 12.5353003 42.6983986 -42.0923004
1263 1 1 12.3896999 41.5046005 -41.3768997
1264 1 2 13.1450996 40.3804016 -41.7248993
1265 1 1 14.1827002 40.5014 -42.6493988
1266 1 2 14.3254995 41.6822014 -43.3767014
1267 1 2 15.2769003 41.75 -44.3958016
1268 1 1 14.9648 39.3914986 -42.9648018
1269 1 2 14.6178999 38.1307983 -42.4817009
1270 1 1 16.8360005 38.4202996 -44.1397018
1271 1 1 16.1448002 40.6809006 -44.6200981
1272 1 2 16.0011997 39.5057984 -43.8888016
1273 1 1 13.5186005 43.8764 -43.9628984
1274 1 1 14.4717999 43.9482994 -44.9813996
1275 1 2 9.6829005 44.6767006 -40.7937012
1276 1 1 11.6752005 44.867199 -42.7387009
1277 1 2 -9.1914997 54.5575981 -41.8042984
1278 1 1 -0.265503 45.3404999 -46.1487007
1279 1 1 -4.5548001 49.2517014 -46.1528015
1280 1 2 -5.8028002 50.5867996 -44.5946999
1281 1 2 -4.7584 50.4785996 -45.5138016
1282 1 1 -5.9618002 51.7692986 -43.8795014
1283 1 1 -3.8296001 51.5211983 -45.6282997
1284 1 1 -5.4917999 48.2182007 -46.0285988
1285 1 2 -6.6595998 49.5122986 -44.3578987
1286 1 1 3.9209002 46.8597984 -42.0555992
1287 1 1 5.0265002 44.9491006 -41.0570984
1288 1 2 5.0244002 46.3064995 -41.3987999
1289 1 2 0.490797 46.2055016 -45.3564987
1290 1 2 3.0097001 45.9992982 -42.6744995
1291 1 1 2.0747001 46.5335999 -43.5652008
1292 1 1 1.3978 45.6800995 -44.4359017
1293 1 2 -0.989403 49.4749985 -46.2196007
1294 1 1 1.9291 47.9165002 -43.7064018
1295 1 1 2.8086 50.1381989 -43.3955994
1296 1 2 3.9163002 48.2195015 -42.3923988
1297 1 1 0.869997 49.828701 -44.7592011
1298 1 2 1.7308001 50.6967011 -44.0938988
1299 1 2 2.8202 48.7769013 -43.0620003
1300 1 2 1.0144 48.4474983 -44.6166001
1301 1 2 0.278297 47.5824013 -45.4243012
1302 1 2 -0.298304 51.7546997 -45.6371002
1303 1 1 1.7018 52.0629005 -44.4159012
1304 1 1 -1.5577001 52.2411995 -45.9641
1305 1 1 -0.099802 50.3637009 -45.6038018
1306 1 2 -2.5734999 51.277401 -46.1867981
1307 1 1 -0.745903 48.0942001 -46.2234001
1308 1 2 -6.6588002 54.2695007 -42.9370004
1309 1 1 -5.4647002 54.1094017 -43.6374016
1310 1 2 -5.1364002 52.8586998 -44.1417999
1311 1 1 -4.0296998 52.7355995 -44.9766998
1312 1 2 -7.3678002 53.1506996 -42.5029984
1313 1 1 -7.2543001 55.5280991 -42.8907014
1314 1 1 -7.0051999 51.8863984 -42.9641
1315 1 1 -8.5545998 55.6548996 -42.3959007
1316 1 1 -9.2797003 56.8125992 -42.6888008
1317 1 2 -7.3395 57.7615013 -43.7850991
1318 1 2 -6.6170001 56.5999985 -43.5186005
1319 1 1 -9.4296999 58.9625016 -43.7966995
1320 1 2 -10.7993002 59.0009995 -43.5451012
1321 1 1 -8.6754999 57.8594018 -43.3922005
1322 1 1 -3.4649 55.0519981 -44.6394005
1323 1 1 -0.814102 54.5970993 -45.4109993
1324 1 2 -4.7126999 55.2136002 -44.0318985
1325 1 2 -1.8317 53.5800019 -45.5931015
1326 1 1 0.509397 54.0828018 -45.2352982
1327 1 2 -3.1149001 53.7907982 -45.0878983
1328 1 2 0.618097 52.6523018 -45.0796013
1329 1 1 -5.3199 56.4618988 -44.0173988
1330 1 1 -6.7350002 58.7929001 -44.5037995
1331 1 2 -5.3884001 58.6915016 -44.8676988
1332 1 1 -2.6226001 58.5195008 -45.4203987
1333 1 1 -0.475403 57.1870995 -45.3653984
1334 1 2 -1.2124 58.4500008 -45.4481011
1335 1 1 -4.6624999 57.5223999 -44.6337013
1336 1 2 -3.3164001 57.3863983 -45.0116997
1337 1 2 -2.6517999 56.1519013 -44.950699
1338 1 1 -1.2545 55.9715996 -45.2397995
1339 1 2 -3.3425 59.7299996 -45.5772019
1340 1 1 6.2364001 47.0043983 -41.4085007
1341 1 1 5.1282001 48.9174996 -42.4002991
1342 1 2 4.0172 50.8362999 -43.3987999
1343 1 2 2.8999 52.7579003 -44.4141998
1344 1 1 7.3362999 45.1161995 -40.3801003
1345 1 1 1.7394001 54.7967987 -45.2349014
1346 1 2 7.4136 46.3246994 -41.0763016
1347 1 2 6.3045998 48.2318001 -42.0744019
1348 1 1 5.1908999 50.1433983 -43.0738983
1349 1 2 -0.578403 59.7086983 -45.3825989
1350 1 1 4.0697999 52.0508003 -44.0948982
1351 1 1 9.6989002 45.7731018 -41.6680985
1352 1 2 12.6072998 44.917099 -43.7793999
1353 1 1 8.6062002 46.6520996 -41.7294998
1354 1 2 12.6239004 46.0047989 -44.6537018
1355 1 2 10.7063999 45.8704988 -42.6328011
1356 1 1 8.5664997 49.8139 -44.4836998
1357 1 2 9.6274996 48.9091988 -44.4572983
1358 1 2 11.6858998 48.0946999 -45.4124985
1359 1 1 10.6695996 49.0461998 -45.3727989
1360 1 1 8.5654001 50.8716012 -45.3932991
1361 1 2 9.6927996 51.0988998 -46.1839981
1362 1 2 10.7413998 50.1792984 -46.1838989
1363 1 2 7.4972 49.658001 -43.6029015
1364 1 1 7.4842 51.7515984 -45.4459992
1365 1 2 9.6532002 47.8689996 -43.5270996
1366 1 2 6.3709998 51.544899 -44.6332016
1367 1 1 10.6791001 46.9219018 -43.5536003
1368 1 2 8.6113005 47.7406006 -42.6077996
1369 1 1 11.6557999 47.0014 -44.5466004
1370 1 1 7.4980998 48.5833016 -42.7103997
1371 1 1 5.2494002 52.3653984 -44.7635994
1372 1 2 6.3758001 50.4817009 -43.7298012
1373 1 1 13.6330004 46.1226997 -45.6105995
1374 1 2 2.9276 53.9938012 -45.0746002
1375 1 1 1.947 56.2008019 -45.4194985
1376 1 2 0.967897 57.2622986 -45.2416
1377 1 1 6.4807 53.8054009 -46.2218018
1378 1 2 7.5545998 52.903801 -46.2316017
1379 1 1 5.7003999 56.0764008 -46.2164002
1380 1 2 4.3614001 55.6748009 -45.9762994
1381 1 2 5.2693 53.4786988 -45.6006012
1382 1 1 4.1616001 54.3432007 -45.6333008
1383 1 2 5.1575999 58.0914993 -45.0503998
1384 1 1 6.1107001 57.3061981 -45.6968003
1385 1 2 3.3334999 56.5812989 -45.6164017
1386 1 1 1.5016001 58.5633011 -44.943699
1387 1 1 3.7866001 57.8112984 -45.1363983
1388 1 2 2.866 58.7305985 -44.6631012
1389 1 1 0.746197 59.7458992 -44.9627
1390 1 1 -11.5679999 60.0511017 -44.0512009
1391 1 1 -9.6016999 61.1174011 -44.8807984
1392 1 2 -8.8392 60.0041008 -44.5120011
1393 1 1 -11.7722998 62.2524986 -45.0348015
1394 1 2 -13.1745005 62.2047997 -44.9808998
1395 1 2 -10.9787998 61.1562004 -44.6571999
1396 1 2 -7.48 59.9304008 -44.8232994
1397 1 1 -6.8432002 61.0358009 -45.3866005
1398 1 1 -7.5795999 62.2106018 -45.5957985
1399 1 2 -8.9720002 62.239399 -45.4132004
1400 1 2 -5.4570999 60.9874992 -45.5914002
1401 1 1 -4.7343002 59.797699 -45.4039993
1402 1 1 -2.6621001 60.9441986 -45.7118988
1403 1 1 -4.7708001 62.1831017 -45.8209
1404 1 2 -3.3687 62.1607018 -45.8249016
1405 1 1 -1.2758 60.9323006 -45.5287018
1406 1 1 3.3443 59.8860016 -44.0401993
1407 1 2 4.6834998 60.0003014 -43.6778984
1408 1 2 2.5442 61.0172997 -43.959301
1409 1 1 3.0599999 62.2032013 -43.4308014
1410 1 1 0.621798 62.1851006 -44.7532006
1411 1 2 1.2865 60.975399 -44.5523987
1412 1 2 -0.652702 62.1706009 -45.3121987
1413 1 1 -11.9090004 64.6063996 -45.4723015
1414 1 2 -13.3729 64.6082001 -45.3844986
1415 1 2 -11.1393004 63.4225998 -45.4385987
1416 1 1 -14.0342999 63.3244019 -45.2565994
1417 1 1 -15.4482003 66.2033997 -45.4179993
1418 1 1 -14.0340996 65.8932038 -45.2589989
1419 1 2 -5.4854002 63.3914986 -45.9007988
1420 1 1 -4.7852001 64.6067963 -45.9202996
1421 1 1 -7.6129999 64.6053009 -45.8446008
1422 1 1 -9.7298002 63.4082985 -45.5917015
1423 1 2 -9.0207996 64.6054001 -45.7360001
1424 1 2 -6.8897 63.4037018 -45.8279991
1425 1 1 -5.4868002 65.8208008 -45.8883018
1426 1 2 -9.7287998 65.800499 -45.5714989
1427 1 1 -11.1381998 65.7881012 -45.4230995
1428 1 1 -6.8902998 65.8067017 -45.8107987
1429 1 2 -13.1739998 67.0112991 -44.9804002
1430 1 2 -11.7714997 66.9565964 -45.0149994
1431 1 1 -8.9707004 66.9655992 -45.3745003
1432 1 2 -7.5794001 66.9957962 -45.5581017
1433 1 2 -2.6928001 63.3879013 -45.778801
1434 1 2 -3.3836 64.6081009 -45.8689996
1435 1 1 2.395 63.4076996 -43.6520996
1436 1 2 1.1948 63.3991013 -44.3619995
1437 1 1 -1.3237 63.3879013 -45.5009995
1438 1 1 -0.681602 64.6106034 -45.267601
1439 1 2 0.579697 64.6121979 -44.6744995
1440 1 1 -2.6947 65.8293991 -45.7751007
1441 1 2 -1.3255 65.8322983 -45.4989014
1442 1 1 1.1918 65.8257981 -44.3558006
1443 1 2 -4.7746001 67.0297012 -45.8000984
1444 1 1 -0.656603 67.0503998 -45.3069992
1445 1 2 -3.3732 67.0549011 -45.8134995
1446 1 2 0.616398 67.039299 -44.7439003
1447 1 1 -17.1229 68.0208969 -45.970501
1448 1 2 -17.4507008 69.3789978 -46.2128983
1449 1 1 -15.4306002 69.927002 -45.0588989
1450 1 1 -16.5953999 70.3531037 -45.6936989
1451 1 2 -14.9800998 68.6031037 -45.152401
1452 1 2 -15.8191996 67.5910034 -45.6202011
1453 1 2 -17.0324993 71.6801987 -45.5840988
1454 1 1 -13.7151003 68.2742005 -44.6974983
1455 1 2 -14.7649002 70.8293991 -44.2345009
1456 1 2 -6.8442002 68.1684036 -45.3364983
1457 1 1 -13.5270996 70.4832001 -43.7126007
1458 1 1 -7.4787002 69.2671967 -44.7588997
1459 1 2 -8.6778002 71.3358994 -43.3278999
1460 1 1 -8.8376999 69.191597 -44.4501
1461 1 1 -10.9785004 68.0475006 -44.6228981
1462 1 1 -11.5710001 69.1559982 -44.0271988
1463 1 2 -12.9523002 69.2723007 -44.0870018
1464 1 2 -9.5995999 68.0824966 -44.8316002
1465 1 2 -12.7999001 71.4269028 -42.9911004
1466 1 2 -9.4307003 70.2334976 -43.7378006
1467 1 2 -10.8038998 70.2005997 -43.5068016
1468 1 1 -11.4168997 71.2959976 -42.8978996
1469 1 2 -6.7354999 70.4045029 -44.4357987
1470 1 1 -7.3404999 71.4355011 -43.7168007
1471 1 1 -5.461 68.2210007 -45.5517006
1472 1 1 -5.3924999 70.5112992 -44.8093987
1473 1 1 -3.3526001 69.4833985 -45.5499001
1474 1 2 -4.6706 71.6837006 -44.5820999
1475 1 1 -3.3304999 71.8248978 -44.9774018
1476 1 1 -0.589502 69.5118027 -45.3734017
1477 1 2 -4.7410999 69.4110031 -45.360199
1478 1 2 -1.2281 70.7679978 -45.4370003
1479 1 2 -2.6369 70.6953964 -45.3959007
1480 1 1 -2.6699 68.2724991 -45.6982003
1481 1 2 -1.2831 68.2869034 -45.5214997
1482 1 2 -39.7733002 74.8738022 -45.6800003
1483 1 1 -35.4842987 72.4085007 -46.2164002
1484 1 2 -38.2265015 73.1333008 -46.220501
1485 1 1 -37.8157006 71.9140016 -45.6767006
1486 1 1 -39.5679016 73.5361023 -45.9948998
1487 1 2 -34.1208 72.1011963 -46.1086006
1488 1 2 -13.3350001 74.6920014 -41.3708992
1489 1 1 -16.3717003 74.6019974 -43.414299
1490 1 1 -10.5495997 74.5577011 -41.3806992
1491 1 2 -15.2592001 74.1477966 -42.709301
1492 1 1 -18.2122002 72.1090012 -46.200901
1493 1 1 -17.9815998 74.2895966 -45.1837997
1494 1 2 -16.9099998 73.8128968 -44.4319
1495 1 1 -18.6401997 73.4365006 -46.0732002
1496 1 2 -16.4039002 72.5375977 -44.6797982
1497 1 1 -15.2933998 72.0893021 -43.973301
1498 1 2 -13.4133997 72.6016999 -42.5643997
1499 1 1 -9.2867003 72.3868027 -42.6344986
1500 1 1 -14.6782999 72.9279022 -43.0471001
1501 1 2 -11.2959995 73.4497986 -41.7956009
1502 1 1 -10.6591997 72.3472977 -42.3763008
1503 1 1 -12.6898003 73.5456009 -41.837101
1504 1 1 -9.2063999 74.6471024 -41.7625008
1505 1 1 -8.5641003 73.5473023 -42.344101
1506 1 2 -5.4889002 75.1010971 -43.6150017
1507 1 1 -6.6773 74.9393006 -42.9044992
1508 1 2 -2.6727 73.0631027 -44.9314004
1509 1 1 -4.7304001 73.9974976 -44.0001984
1510 1 1 -5.3284001 72.7444992 -43.9664994
1511 1 2 -6.6219001 72.601799 -43.4585991
1512 1 2 -7.2638002 73.6766968 -42.8398018
1513 1 2 -3.4891 74.1613007 -44.6211014
1514 1 1 18.8593006 37.492199 -45.0880013
1515 1 2 20.4008999 39.0424004 -45.9914018
1516 1 1 19.3796005 40.0027008 -46.2084007
1517 1 2 20.1369 37.7043991 -45.6086006
1518 1 1 16.4372998 43.0439987 -46.0713997
1519 1 2 17.1889992 40.7907982 -45.5395012
1520 1 2 17.3838005 42.0167999 -46.1847992
1521 1 1 18.1261005 39.7536011 -45.6453018
1522 1 2 17.9379006 38.5430985 -44.981701
1523 1 2 14.5756998 45.1058998 -45.7543984
1524 1 1 12.7782002 48.2859001 -46.2584992
1525 1 2 7.4780002 57.6013985 -45.5990982
1526 1 2 6.9621 59.2985001 -43.9737016
1527 1 1 5.605 59.1161995 -44.2210007
1528 1 1 7.9059 58.5769997 -44.6971016
1529 1 1 9.2646999 58.7887001 -44.4642983
1530 1 2 9.8051005 57.1052017 -46.1083984
1531 1 2 8.4419003 56.8005982 -46.2218018
1532 1 1 5.1341 61.0976982 -42.9473992
1533 1 2 4.3214002 62.2232018 -42.8339997
1534 1 2 7.3813 60.2434998 -43.0402985
1535 1 1 6.4625001 61.160099 -42.534401
1536 1 2 6.9162998 62.2546997 -41.7994995
1537 1 2 4.8516998 63.4065018 -42.3126984
1538 1 1 6.1308999 63.4099007 -41.7445984
1539 1 2 4.1954999 64.6140976 -42.5676995
1540 1 1 2.9734002 64.6134033 -43.2481995
1541 1 1 4.3088999 67.0085983 -42.8064995
1542 1 2 4.8449998 65.822197 -42.2974014
1543 1 2 2.3903999 65.8199005 -43.642601
1544 1 1 3.0492001 67.0261002 -43.4085007
1545 1 2 3.3248 69.3495026 -44.0003014
1546 1 1 1.2761001 68.2507019 -44.5348015
1547 1 2 2.5297001 68.2129974 -43.9318008
1548 1 2 0.733196 69.4779969 -44.9477998
1549 1 1 1.4836 70.6632996 -44.9243012
1550 1 1 -0.849903 74.6188965 -45.4333
1551 1 1 -0.496304 72.0323029 -45.3611984
1552 1 1 -1.2805001 73.2455979 -45.2402992
1553 1 2 0.946898 71.9589996 -45.2392006
1554 1 1 2.8459002 70.5018997 -44.6295014
1555 1 2 22.5912991 38.6394997 -45.1391983
1556 1 2 9.1424999 61.2994003 -41.7723007
1557 1 1 21.6637993 39.5334015 -45.6845017
1558 1 1 0.475298 75.1353989 -45.2812996
1559 1 1 10.2133999 58.1110992 -45.2280998
1560 1 2 9.6808005 59.6441994 -43.4430008
1561 1 1 8.2362003 62.2742005 -41.3457985
1562 1 1 8.7311001 60.3595009 -42.7168007
1563 1 2 6.7189002 64.6130982 -41.3387985
1564 1 2 6.1244001 65.8186035 -41.7285996
1565 1 1 4.6637001 69.2398987 -43.6319008
1566 1 2 5.1170001 68.1397018 -42.9059982
1567 1 1 1.708 74.4234009 -45.2799988
1568 1 1 1.9226 73.0174026 -45.4356995
1569 1 1 82.4465027 11.3240004 -47.7540016
1570 1 1 39.5494004 10.3523998 -47.7043991
1571 1 1 35.1267014 17.8195 -47.0988007
1572 1 2 52.8003006 0.0922167 -46.7938996
1573 1 1 42.271801 6.1634202 -46.7913018
1574 1 1 42.5395012 7.5380402 -46.8190003
1575 1 1 41.8698998 9.8232804 -47.3208008
1576 1 2 41.5788002 8.4544497 -47.2685013
1577 1 1 43.0912018 10.2763004 -46.8165016
1578 1 2 38.8507004 12.684 -47.9037018
1579 1 1 40.1916008 13.0899 -47.8911018
1580 1 2 41.1950989 12.1301003 -47.703701
1581 1 1 37.8339005 13.6498003 -47.8950996
1582 1 1 42.4883003 12.5544005 -47.3806992
1583 1 2 43.3930016 11.6371002 -46.8403016
1584 1 2 40.8848992 10.7644997 -47.6483002
1585 1 2 41.1685982 17.1788998 -47.6590004
1586 1 2 41.848999 14.8635998 -47.7342987
1587 1 1 40.5177994 14.4540005 -47.8979988
1588 1 1 44.074501 14.3346005 -46.9617004
1589 1 2 42.8227997 13.9104996 -47.4206009
1590 1 1 38.1553993 15.0139999 -47.9020004
1591 1 2 43.5116997 16.6278 -47.4557991
1592 1 1 39.4990998 15.4158001 -47.895401
1593 1 2 39.8298989 16.7670002 -47.7223015
1594 1 2 37.4729996 17.2922993 -47.4614983
1595 1 1 38.8153 17.6833 -47.4231987
1596 1 1 36.4762993 18.1748009 -47.0289001
1597 1 2 37.1361008 15.9650002 -47.7484017
1598 1 1 42.1889 16.2226009 -47.6921997
1599 1 2 36.8414002 19.3388004 -46.3496018
1600 1 1 40.4897003 19.3516998 -46.8722992
1601 1 2 39.1573982 18.9375 -46.9082986
1602 1 1 41.4954987 18.5062008 -47.3483009
1603 1 1 44.4482003 15.6772003 -47.0413017
1604 1 2 42.8294983 18.9302998 -47.2789993
1605 1 1 43.855301 17.9853002 -47.3804016
1606 1 1 56.9667016 3.81879 -46.8614998
1607 1 2 58.2168007 3.49224 -47.3936997
1608 1 1 61.4984017 0.0073117 -47.8967018
1609 1 1 58.4990006 2.1578 -47.7071991
1610 1 1 60.1535988 0.404936 -47.9044
1611 1 2 59.8322983 1.7689901 -47.8918992
1612 1 2 57.787899 -0.159752 -47.7047997
1613 1 1 57.4748001 1.2027201 -47.6493988
1614 1 2 53.8536988 1.01521 -46.8254013
1615 1 2 56.1657982 1.58393 -47.3265
1616 1 1 55.1292992 0.643459 -47.2714005
1617 1 2 55.9426004 2.8724302 -46.834301
1618 1 2 58.9613992 5.7621002 -46.9826012
1619 1 2 61.5419998 5.0697999 -47.6944008
1620 1 1 62.5158997 0.970879 -47.8983002
1621 1 2 64.4881974 2.87744 -47.3932991
1622 1 2 60.5357018 4.0949898 -47.7406998
1623 1 1 60.8476982 2.7365101 -47.8988992
1624 1 1 62.1897011 2.33496 -47.8908006
1625 1 1 62.8793984 4.6629901 -47.6491013
1626 1 2 63.1917 3.2978401 -47.7084999
1627 1 1 64.8229981 1.52098 -47.4333
1628 1 1 59.2218018 4.46312 -47.4342995
1629 1 2 63.8484002 0.565032 -47.7373009
1630 1 1 61.2321015 6.4194598 -47.4632988
1631 1 1 59.9384004 6.7574501 -47.0567017
1632 1 2 59.6960984 8.0269899 -46.5181999
1633 1 2 45.6687012 16.1005001 -46.5033989
1634 1 1 46.0761986 17.4321995 -46.6204987
1635 1 2 44.4771996 20.6644001 -46.7851982
1636 1 1 46.8279991 20.1429005 -46.6889992
1637 1 1 45.5112 19.7437001 -46.9860002
1638 1 1 43.1483994 20.2217007 -46.8353997
1639 1 2 47.1558991 21.5039997 -46.5177002
1640 1 2 45.1738014 18.3847008 -47.1036987
1641 1 1 36.8254013 33.9990998 -46.3742981
1642 1 1 40.4790001 33.9972992 -46.8883018
1643 1 2 46.8238983 33.2195015 -46.7053986
1644 1 1 47.1528015 31.859501 -46.5269013
1645 1 1 44.4720993 32.6968003 -46.7904015
1646 1 2 45.5051003 33.6179009 -46.9948998
1647 1 2 43.1419983 33.1360016 -46.8428002
1648 1 1 66.453003 -0.242737 -47.0629005
1649 1 2 60.6492996 9.0441904 -46.6258011
1650 1 2 66.0796967 1.10048 -46.9849014
1651 1 1 65.3945999 3.7985599 -46.8611984
1652 1 1 65.0893021 5.1589499 -46.8311997
1653 1 2 63.8628998 5.6081701 -47.3266983
1654 1 2 64.5242005 7.89575 -46.8161011
1655 1 2 62.2372017 7.3944302 -47.3805008
1656 1 1 63.5665016 6.9759002 -47.2658005
1657 1 2 62.6269989 11.0471001 -46.6848984
1658 1 1 64.2489014 9.2688103 -46.7775002
1659 1 2 62.9365998 9.7067604 -46.9840012
1660 1 1 61.926201 8.7372303 -47.1063995
1661 1 1 63.6437989 12.0105 -46.5168991
1662 1 2 74.710701 15.3275004 -46.7865982
1663 1 2 72.6337967 17.2201996 -46.5321999
1664 1 1 31.0601997 36.6641999 -47.0089989
1665 1 1 32.4031983 36.2695007 -47.1405983
1666 1 1 28.7075005 36.1309013 -46.546299
1667 1 2 30.0482998 35.7277985 -46.721901
1668 1 2 34.1268997 34.6682015 -46.5984993
1669 1 2 32.7696991 34.9958 -46.6931
1670 1 2 59.1341019 -0.547403 -47.7569008
1671 1 2 33.4152985 37.2102013 -47.3983002
1672 1 2 42.1772003 37.1334992 -47.6936989
1673 1 1 34.7605019 36.8230019 -47.489399
1674 1 2 39.8180008 36.5834008 -47.7258988
1675 1 1 43.5017014 36.730999 -47.4631996
1676 1 1 39.1447983 34.4068985 -46.9269982
1677 1 2 41.4859009 34.8479996 -47.3536987
1678 1 2 36.460701 35.1665993 -47.0485992
1679 1 2 38.8028984 35.6640015 -47.4352989
1680 1 1 35.1102982 35.5219002 -47.1152
1681 1 1 37.4590988 36.0513001 -47.4751015
1682 1 1 42.8212013 34.4277992 -47.283001
1683 1 1 45.1665993 34.9762002 -47.1166992
1684 1 2 43.8461 35.3740006 -47.3858986
1685 1 1 41.1577988 36.1758003 -47.6604996
1686 1 2 45.6687012 37.264801 -46.5369988
1687 1 2 46.0747986 35.9322014 -46.6509018
1688 1 2 85.588501 3.4162901 -46.5413018
1689 1 1 84.5669022 4.3751702 -46.7095986
1690 1 2 81.1306 10.9496002 -47.462101
1691 1 2 79.3827973 14.2129002 -47.6534996
1692 1 1 81.6115036 7.3773899 -46.5684014
1693 1 1 82.5731964 6.36589 -46.6666985
1694 1 1 80.8694992 9.6442805 -47.0267982
1695 1 2 79.6828003 9.3780403 -46.3405991
1696 1 2 78.8683014 11.5858002 -46.9023018
1697 1 1 78.0719986 13.8297997 -47.3394013
1698 1 1 77.844902 12.5341997 -46.8662988
1699 1 1 80.1233978 11.9193002 -47.4201012
1700 1 2 81.8522034 8.6526699 -47.096199
1701 1 2 77.0373993 14.7726002 -47.2742996
1702 1 2 76.3271027 17.0757008 -47.1301994
1703 1 1 74.9840012 16.6830006 -46.9995004
1704 1 1 75.7606964 14.4006004 -46.8311997
1705 1 1 73.9738008 17.6215992 -46.7148018
1706 1 1 77.3370972 16.1338005 -47.3904991
1707 1 1 76.6948014 18.3493996 -46.6841011
1708 1 2 83.8538972 6.6830402 -47.1313019
1709 1 1 84.1593018 8.0294104 -47.3953018
1710 1 2 84.8692018 5.7186799 -47.0037003
1711 1 1 79.6970978 15.5756998 -47.6982994
1712 1 2 78.0514984 18.6744995 -46.5830994
1713 1 2 83.1496964 8.9997702 -47.4842987
1714 1 2 80.4068985 13.2577 -47.7173996
1715 1 2 78.682602 16.5202008 -47.4774018
1731 1 1 42.9660988 3.88521 -46.2505989
1732 1 2 33.5816994 20.434 -45.0223999
1733 1 2 30.7285996 25.4776993 -40.6837998
1734 1 1 30.0258999 26.6844998 -40.8069
1735 1 1 28.9165002 29.0505009 -41.7699013
1736 1 2 25.7779007 33.4903984 -45.1092987
1737 1 2 25.3227997 34.7084999 -45.6176987
1738 1 1 49.2396011 0.996771 -44.8092995
1739 1 2 24.9065 37.3021011 -45.1348
1740 1 1 46.7952004 4.5841999 -43.1153984
1741 1 2 46.7887001 3.22646 -43.4580002
1742 1 2 49.168499 3.2188001 -43.1204987
1743 1 2 44.9762002 4.91425 -44.6542015
1744 1 1 44.8405992 3.5341499 -44.8092995
1745 1 1 45.7122994 2.6682799 -44.1567993
1746 1 2 48.0541992 1.3177101 -44.1557007
1747 1 1 49.2645989 -0.117763 -45.6442986
1748 1 2 50.4822998 -0.451438 -46.2491989
1749 1 1 51.5592995 0.446495 -46.2472
1750 1 1 46.8866006 0.612737 -44.4817009
1751 1 2 45.6882019 1.3047301 -44.4836006
1752 1 2 43.8666992 2.99819 -45.6483994
1753 1 1 47.9973984 2.5302301 -43.4589005
1754 1 2 50.3638001 1.80978 -44.660801
1755 1 1 49.1012993 4.4437099 -42.4471016
1756 1 1 50.3614998 2.87161 -43.7559014
1757 1 2 51.4866982 3.6856501 -43.6068001
1758 1 2 51.4873009 1.59494 -45.4564018
1759 1 2 43.2013016 5.26757 -46.2450981
1760 1 2 47.8894006 5.1406598 -42.4435005
1761 1 2 45.8932992 5.44309 -43.7453995
1762 1 1 50.2751999 5.125 -42.1055985
1763 1 1 44.2258988 5.7802501 -45.4469986
1764 1 1 46.9660988 7.3562899 -42.6991997
1765 1 2 44.4286003 7.1575599 -45.3646011
1766 1 1 46.0284996 6.82474 -43.5886002
1767 1 2 47.8885002 6.49682 -42.0965996
1768 1 1 44.9210014 9.8948698 -45.2916985
1769 1 1 44.5250016 12.1014996 -46.1701012
1770 1 2 43.6635018 8.0232 -46.146801
1771 1 1 45.5702019 9.0547104 -44.3891983
1772 1 2 43.9205018 9.3927002 -46.1232987
1773 1 2 45.2271996 11.2523003 -45.3167
1774 1 1 45.3358994 7.68118 -44.4431992
1775 1 2 46.4634018 9.5899897 -43.4595986
1776 1 2 44.881302 13.4441996 -46.2523995
1777 1 1 48.9897996 7.0494099 -41.4365006
1778 1 2 48.0849991 9.2753096 -41.7041016
1779 1 1 46.7598992 10.9547006 -43.4706993
1780 1 2 46.1875992 11.7686005 -44.4482003
1781 1 1 47.1245003 8.74156 -42.5702019
1782 1 2 40.8412018 20.5167008 -46.1856003
1783 1 1 39.8987008 21.1432991 -45.3700981
1784 1 1 38.1833992 19.7022991 -46.2636986
1785 1 2 38.5661011 20.7416992 -45.4157982
1786 1 2 34.5323982 19.7500992 -45.7804985
1787 1 1 35.884102 20.0529003 -45.6277008
1788 1 1 33.9948998 21.2961006 -44.0041008
1789 1 2 37.6347008 21.3178005 -44.5527992
1790 1 1 36.2868996 20.9855996 -44.6711006
1791 1 1 45.9659004 13.9182998 -45.5152016
1792 1 2 42.1618996 20.9650994 -46.1827011
1793 1 2 35.3515015 21.5526009 -43.8054009
1794 1 2 37.1281014 22.7010994 -42.6371002
1795 1 2 36.9884988 25.2882996 -40.0278015
1796 1 2 34.2666016 24.4885998 -40.1225014
1797 1 2 34.8284989 22.9354 -41.8888016
1798 1 2 32.9131012 24.4227009 -40.4931984
1799 1 1 40.3037987 22.1070995 -44.4474983
1800 1 1 38.0546989 22.1963997 -43.5536995
1801 1 1 35.7729988 22.3761997 -42.7574997
1802 1 1 33.4631996 22.7332001 -42.1315994
1803 1 2 39.8022003 23.5613995 -42.5886994
1804 1 2 39.3900986 22.6035996 -43.5167008
1805 1 1 38.8597984 24.1100998 -41.7122994
1806 1 1 37.5479012 23.6121006 -41.662899
1807 1 2 36.6030007 24.1756992 -40.7927017
1808 1 1 35.2443009 23.8136997 -40.8767014
1809 1 1 32.5024987 23.4536991 -41.4141998
1810 1 2 33.0498009 21.8999004 -43.1755982
1811 1 2 39.1749001 25.3027001 -41.0522003
1812 1 1 38.1632996 25.9780998 -40.3641014
1813 1 1 32.0344009 25.4768009 -40.1855011
1814 1 2 32.557499 26.6823006 -39.6969986
1815 1 2 30.2388001 29.0286999 -41.3210983
1816 1 1 32.9095994 28.9452 -40.4836998
1817 1 2 36.9864998 28.0720005 -40.0337982
1818 1 1 30.7243004 27.8924008 -40.6710015
1819 1 2 32.0317001 27.8904 -40.1766014
1820 1 1 36.5985985 29.1809006 -40.8028984
1821 1 1 34.2649994 28.8752004 -40.1206017
1822 1 2 38.1618004 27.382 -40.3680992
1823 1 1 34.8213997 30.4214001 -41.8947984
1824 1 2 32.4958 29.917101 -41.4002991
1825 1 1 31.1443005 30.0046997 -41.7475014
1826 1 2 35.2402992 29.5454998 -40.8819008
1827 1 2 37.5400009 29.7390003 -41.6801987
1828 1 1 52.5708008 3.5187099 -44.4668999
1829 1 2 53.6383019 4.4144802 -44.4196015
1830 1 2 56.7984009 5.0366902 -46.2005997
1831 1 1 54.7593994 3.1503301 -46.1470985
1832 1 2 54.6893006 4.27422 -45.3238983
1833 1 1 55.7086983 5.22188 -45.3511009
1834 1 1 53.7066002 2.23683 -46.1641007
1835 1 1 52.5738983 2.4661 -45.3824005
1836 1 2 51.4780998 4.7625299 -42.7168999
1837 1 1 57.7826996 6.01825 -46.2804985
1838 1 1 53.6556015 5.4550901 -43.4896012
1839 1 2 52.595501 5.5966501 -42.5932999
1840 1 2 56.6425019 7.3092699 -44.5853005
1841 1 1 52.5792008 6.6907902 -41.721901
1842 1 1 51.3763008 7.0282698 -41.0928993
1843 1 2 54.6867981 6.39676 -43.5017014
1844 1 1 55.6753006 6.3119402 -44.4822006
1845 1 1 54.7010994 7.4551502 -42.5886002
1846 1 2 50.2020989 6.3524099 -41.4412003
1847 1 1 53.6469994 8.6677904 -40.7794991
1848 1 2 53.4796982 13.4243002 -39.7201996
1849 1 2 55.6707001 8.4584799 -42.6893006
1850 1 2 54.5379982 10.8472996 -40.1049995
1851 1 2 53.6752014 7.5644202 -41.6446991
1852 1 1 55.6435013 9.5633097 -41.8297005
1853 1 1 48.2918015 10.6618996 -41.6262017
1854 1 1 50.0765991 8.9368096 -40.3932991
1855 1 2 50.7176018 13.0504999 -40.1072998
1856 1 2 52.4761009 8.9004098 -40.0402985
1857 1 2 47.6764984 11.4961996 -42.5648003
1858 1 1 48.0629005 12.8365002 -42.6715012
1859 1 2 49.0435982 13.3641997 -41.8232003
1860 1 2 49.2681999 11.1898003 -40.7689018
1861 1 1 49.6255989 12.5503998 -40.8400002
1862 1 1 50.0597992 10.2926998 -40.0340996
1863 1 2 51.2932015 8.2365904 -40.3973999
1864 1 2 48.9855996 8.4032202 -41.0834007
1865 1 1 46.5685997 13.1039 -44.5564995
1866 1 2 54.6483002 9.6561098 -40.8452988
1867 1 2 57.6507988 7.19519 -45.5427017
1868 1 1 58.5863991 8.2165499 -45.6917992
1869 1 1 55.2755013 11.9841004 -40.4749985
1870 1 1 56.6156998 8.4017401 -43.7178993
1871 1 1 59.3678017 10.4274998 -45.1267014
1872 1 1 58.4762001 9.3745699 -44.9216996
1873 1 1 58.3016014 11.6559 -43.344101
1874 1 2 57.4617005 10.5714998 -43.0825005
1875 1 2 57.5208016 9.4468003 -43.9056016
1876 1 1 56.5085984 10.6419001 -42.0614014
1877 1 2 58.1394997 12.8463002 -42.6370011
1878 1 2 56.3442001 11.8451996 -41.3662987
1879 1 1 57.0922012 12.9712 -41.7240982
1880 1 2 54.7887001 13.2739 -40.1987991
1881 1 2 51.2863007 16.3108997 -41.7509995
1882 1 1 50.6556015 17.1504994 -42.6689987
1883 1 2 46.3858986 15.2363997 -45.6738014
1884 1 1 47.9230996 17.0111008 -45.1321983
1885 1 2 49.0098991 15.4357996 -43.0878983
1886 1 2 49.5354996 16.6991997 -43.3644982
1887 1 1 49.550499 14.6484003 -42.0663986
1888 1 2 51.3356018 14.2539997 -40.4852982
1889 1 1 50.6818009 15.1056004 -41.3815003
1890 1 1 52.6957016 14.4787998 -40.2083016
1891 1 1 47.9943008 14.9280996 -43.8974992
1892 1 2 47.5360985 13.6257 -43.6980019
1893 1 2 47.4511986 15.7173996 -44.9135018
1894 1 1 48.9920006 17.4901009 -44.3778992
1895 1 2 47.7020989 19.1847 -46.1650009
1896 1 2 48.875702 19.6170006 -45.5401993
1897 1 1 49.4986992 18.7647 -44.6277008
1898 1 2 47.2722016 17.858801 -46.0320015
1899 1 1 49.3153992 20.9419004 -45.658001
1900 1 2 50.6116982 19.2136002 -43.9250984
1901 1 1 54.6371994 17.8281994 -41.8218003
1902 1 2 53.3465004 15.6035996 -40.7225991
1903 1 1 55.4407006 14.4000998 -40.7089005
1904 1 1 52.6004982 16.5919991 -41.3667984
1905 1 2 55.3857002 16.7189007 -41.4149017
1906 1 2 56.6767998 14.2496996 -41.3401985
1907 1 1 54.740799 15.6041003 -40.8647996
1908 1 2 53.2424011 17.7388001 -41.8381005
1909 1 1 52.5105019 18.6905003 -42.5469017
1910 1 1 51.142601 20.471201 -44.1935005
1911 1 2 52.3895989 20.8125 -43.6902008
1912 1 2 51.2352982 18.3712006 -43.0079994
1913 1 2 50.4770012 21.3708 -45.0205994
1914 1 1 53.1236 19.8626996 -42.9833984
1915 1 2 44.7951012 21.910101 -46.2260018
1916 1 2 44.2200012 23.6009007 -44.6095009
1917 1 2 43.2994995 24.1226006 -43.6999016
1918 1 1 43.8362999 22.5431004 -45.4325981
1919 1 1 42.5327988 22.0480003 -45.3835983
1920 1 1 46.1146011 22.3843994 -46.2116013
1921 1 2 42.023201 23.5653992 -43.5779
1922 1 1 41.0919991 24.0991993 -42.6833
1923 1 1 45.4933014 24.1599999 -44.7363014
1924 1 1 41.6193009 22.5704003 -44.4678002
1925 1 2 46.4425011 23.5914002 -45.5822983
1926 1 1 48.4682999 21.9120998 -46.1966019
1927 1 1 47.7472 24.1128998 -45.6127014
1928 1 2 48.7957001 23.2716007 -45.9627
1929 1 2 52.2006989 23.0184994 -44.6831017
1930 1 1 50.4692993 25.0895996 -45.4123993
1931 1 2 50.0974007 23.7017002 -45.6068993
1932 1 1 52.9665986 22.0181999 -44.0797997
1933 1 1 50.9314004 22.6919003 -45.1263008
1934 1 1 43.6035004 25.3132 -43.0360985
1935 1 1 42.5712013 25.9808006 -42.3646011
1936 1 2 44.7924996 25.9836998 -43.358799
1937 1 2 41.3871994 25.3050995 -42.0407982
1938 1 1 45.8176003 25.3316002 -44.0573006
1939 1 1 40.3553009 25.9801006 -41.3804016
1940 1 2 47.0177002 25.9902992 -44.3745995
1941 1 1 44.7910004 27.3799992 -43.3609009
1942 1 2 42.5690003 27.3796997 -42.3686981
1943 1 1 41.3824997 28.0529995 -42.0500984
1944 1 2 43.5996018 28.0477009 -43.0424004
1945 1 2 40.3530998 27.3789997 -41.3852005
1946 1 1 38.8521996 29.2422009 -41.7294007
1947 1 1 39.1708984 28.0552006 -41.0615006
1948 1 2 45.8160019 28.0331993 -44.0588989
1949 1 1 49.3609009 25.9729004 -45.2131004
1950 1 2 48.0696983 25.3495007 -45.0442009
1951 1 1 47.0173988 27.3763008 -44.3745003
1952 1 2 48.0699005 28.0179996 -45.0432014
1953 1 1 49.3608017 27.3939991 -45.2136994
1954 1 2 41.0834007 29.2532005 -42.7009011
1955 1 1 42.0139999 29.7859001 -43.5965004
1956 1 1 43.2930985 29.2341995 -43.7118988
1957 1 2 39.7919007 29.7868996 -42.6106987
1958 1 2 44.2151985 29.7579994 -44.618599
1959 1 1 45.4911003 29.2036991 -44.7397995
1960 1 2 47.7471009 29.2542 -45.6125984
1961 1 1 46.4420014 29.7749005 -45.5824013
1962 1 1 28.4582005 30.1506996 -42.4944992
1963 1 2 29.8988992 32.7240982 -44.6687012
1964 1 1 28.9552994 32.0135002 -43.9333
1965 1 2 29.3766995 31.0685005 -43.0004997
1966 1 2 27.596901 32.1964989 -44.1763001
1967 1 1 27.1492004 33.2132988 -45.0157013
1968 1 2 29.4696999 33.6911011 -45.5793991
1969 1 1 32.2066994 33.1717987 -45.2242012
1970 1 1 31.2591992 32.5070992 -44.4468003
1971 1 1 31.6784001 31.6541996 -43.4244004
1972 1 1 33.037899 31.4627991 -43.1705017
1973 1 2 33.9804994 32.0549011 -44.0110016
1974 1 2 33.455101 30.6306 -42.1269989
1975 1 2 30.7292996 30.9477998 -42.6875992
1976 1 1 34.5148011 33.5914994 -45.7967987
1977 1 2 35.7622986 30.9715004 -42.7733994
1978 1 1 37.117199 30.6438008 -42.6587982
1979 1 1 35.3377991 31.7917996 -43.8227997
1980 1 2 33.5647011 32.9151994 -45.0298996
1981 1 2 37.6193009 32.0178986 -44.582901
1982 1 1 38.5512009 32.594101 -45.4462013
1983 1 1 40.2909012 31.2332993 -44.4757004
1984 1 2 39.8852006 32.1959992 -45.3992005
1985 1 1 36.2710991 32.3516007 -44.6962013
1986 1 1 39.3772011 30.7376004 -43.5444985
1987 1 2 35.867199 33.2851982 -45.6519013
1988 1 2 38.1685982 33.6367989 -46.2905007
1989 1 1 41.6085015 30.7758999 -44.4910012
1990 1 2 42.5247994 31.3027001 -45.4015007
1991 1 1 42.1535988 32.3862991 -46.199501
1992 1 2 40.8306008 32.8288002 -46.2072983
1993 1 2 38.0410995 31.1424007 -43.5816994
1994 1 2 43.8311005 30.8139992 -45.4438019
1995 1 1 44.7919998 31.4517994 -46.2308998
1996 1 2 46.1124992 30.9801998 -46.2140999
1997 1 1 57.3522987 15.3800001 -41.8059006
1998 1 2 55.2695007 18.9277992 -42.4131012
1999 1 2 54.5094986 19.9834004 -42.9219018
2000 1 2 70.0167007 0.517016 -43.9468994
2001 1 1 69.5541001 1.8166601 -43.7411995
2002 1 1 66.8920976 1.99511 -46.2868004
2003 1 2 68.1990967 3.6714301 -44.4817009
2004 1 2 66.921898 5.54316 -45.3105011
2005 1 1 67.2354965 4.18747 -45.3468018
2006 1 2 66.5335007 3.3373201 -46.2001
2007 1 1 68.5861969 2.33865 -44.5988007
2008 1 2 69.4756012 -0.271669 -44.9645004
2009 1 1 68.4048996 0.206434 -45.7190018
2010 1 2 67.9838028 1.52419 -45.5578995
2011 1 2 68.7608032 4.4804402 -43.4938011
2012 1 1 69.6741028 3.93619 -42.5863991
2013 1 2 71.6121979 2.87512 -40.8535996
2014 1 2 72.6989975 2.3724599 -40.1146011
2015 1 2 72.0281982 5.1278 -40.0242004
2016 1 1 75.4589005 1.99926 -39.7090988
2017 1 2 70.2731018 4.7638302 -41.6315995
2018 1 1 71.2463989 4.2330299 -40.7723999
2019 1 2 71.0289993 0.0081511 -43.1343994
2020 1 2 72.6793976 0.327022 -41.4049988
2021 1 2 76.729599 -0.181454 -40.8386002
2022 1 1 73.3216019 1.17162 -40.4939003
2023 1 2 74.678299 0.944578 -40.2022018
2024 1 1 71.0442963 2.06879 -41.8512994
2025 1 2 70.0695038 2.5995801 -42.7042008
2026 1 1 75.3336029 -0.17978 -40.7116013
2027 1 1 71.5568009 0.788317 -42.1008987
2028 1 1 68.4531021 5.8425498 -43.4683991
2029 1 1 51.2762985 37.0516014 -41.7752991
2030 1 2 65.9169006 6.0444999 -46.1372986
2031 1 1 70.0548019 6.1496301 -41.6940003
2032 1 2 72.0383987 6.48702 -40.3717995
2033 1 1 67.561203 6.3803001 -44.3975983
2034 1 1 76.7692032 2.1515801 -40.1842003
2035 1 2 77.4268036 1.02468 -40.6855011
2036 1 2 69.0973969 6.6861201 -42.5619011
2037 1 2 74.4402008 6.5225702 -40.0367012
2038 1 2 76.5049973 4.57724 -40.1110001
2039 1 2 77.2474976 3.44151 -40.4748001
2040 1 1 78.6612015 1.17637 -41.3204994
2041 1 2 79.3427963 0.0455033 -41.7761002
2042 1 2 79.3940964 4.8343101 -43.125
2043 1 2 77.5828018 5.8459802 -41.8647996
2044 1 1 76.6020966 5.76119 -40.8648988
2045 1 1 81.2918015 4.974 -45.1758003
2046 1 1 78.4532013 4.7709198 -42.0923004
2047 1 1 78.3076019 3.5771799 -41.3768997
2048 1 2 79.0630035 2.4529801 -41.7248993
2049 1 1 80.1006012 2.57391 -42.6493988
2050 1 2 80.2434006 3.7547601 -43.3767014
2051 1 2 81.1948013 3.82251 -44.3958016
2052 1 1 80.8826982 1.4640501 -42.9648018
2053 1 2 80.5357971 0.203334 -42.4817009
2054 1 1 82.7538986 0.492862 -44.1397018
2055 1 1 82.0626984 2.75347 -44.6200981
2056 1 2 81.919098 1.57835 -43.8888016
2057 1 1 79.4365006 5.9489398 -43.9628984
2058 1 1 80.3897019 6.0208702 -44.9813996
2059 1 2 75.6007996 6.7491999 -40.7937012
2060 1 1 77.5931015 6.9397302 -42.7387009
2061 1 2 56.7263985 16.6301003 -41.8042984
2062 1 1 65.6523972 7.4130602 -46.1487007
2063 1 1 61.3630982 11.3241997 -46.1528015
2064 1 2 60.1151009 12.6592999 -44.5946999
2065 1 2 61.1595001 12.5510998 -45.5138016
2066 1 1 59.9561006 13.8417998 -43.8795014
2067 1 1 62.0882988 13.5937004 -45.6282997
2068 1 1 60.4261017 10.2907 -46.0285988
2069 1 2 59.2583008 11.5847998 -44.3578987
2070 1 1 69.8387985 8.9323598 -42.0555992
2071 1 1 70.944397 7.0216899 -41.0570984
2072 1 2 70.942299 8.3789997 -41.3987999
2073 1 2 66.408699 8.2780399 -45.3564987
2074 1 2 68.927597 8.0718899 -42.6744995
2075 1 1 67.9925996 8.6061497 -43.5652008
2076 1 1 67.3156967 7.7526698 -44.4359017
2077 1 2 64.9284974 11.5474997 -46.2196007
2078 1 1 67.8470002 9.9890604 -43.7064018
2079 1 1 68.7265015 12.2107 -43.3955994
2080 1 2 69.834198 10.2919998 -42.3923988
2081 1 1 66.7879029 11.9012004 -44.7592011
2082 1 2 67.6486969 12.7692004 -44.0938988
2083 1 2 68.7380982 10.8493996 -43.0620003
2084 1 2 66.9322968 10.5200005 -44.6166001
2085 1 2 66.1961975 9.6549502 -45.4243012
2086 1 2 65.6195984 13.8272 -45.6371002
2087 1 1 67.6196976 14.1353998 -44.4159012
2088 1 1 64.360199 14.3136997 -45.9641
2089 1 1 65.8181 12.4362002 -45.6038018
2090 1 2 63.3443985 13.3499003 -46.1867981
2091 1 1 65.1719971 10.1667004 -46.2234001
2092 1 2 59.2591019 16.3419991 -42.9370004
2093 1 1 60.4532013 16.1819 -43.6374016
2094 1 2 60.7815018 14.9312 -44.1417999
2095 1 1 61.888199 14.8080998 -44.9766998
2096 1 2 58.5500984 15.2231999 -42.5029984
2097 1 1 58.6636009 17.6005993 -42.8907014
2098 1 1 58.9127008 13.9589006 -42.9641
2099 1 1 57.3633003 17.7273999 -42.3959007
2100 1 1 56.6381989 18.8850994 -42.6888008
2101 1 2 58.5783997 19.8339997 -43.7850991
2102 1 2 59.3008995 18.6725006 -43.5186005
2103 1 1 56.4882012 21.0349998 -43.7966995
2104 1 2 55.1185989 21.0734997 -43.5451012
2105 1 1 57.2424011 19.9319 -43.3922005
2106 1 1 62.4529991 17.1245003 -44.6394005
2107 1 1 65.1037979 16.6695996 -45.4109993
2108 1 2 61.2052002 17.2861004 -44.0318985
2109 1 2 64.0861969 15.6525002 -45.5931015
2110 1 1 66.4272995 16.1553001 -45.2352982
2111 1 2 62.8030014 15.8633004 -45.0878983
2112 1 2 66.5360031 14.7248001 -45.0796013
2113 1 1 60.5979996 18.534401 -44.0173988
2114 1 1 59.1828995 20.8654004 -44.5037995
2115 1 2 60.5294991 20.764 -44.8676988
2116 1 1 63.2952995 20.5919991 -45.4203987
2117 1 1 65.4424973 19.2595997 -45.3653984
2118 1 2 64.7054978 20.5224991 -45.4481011
2119 1 1 61.2554016 19.5949002 -44.6337013
2120 1 2 62.6015015 19.4589005 -45.0116997
2121 1 2 63.2661018 18.2243996 -44.950699
2122 1 1 64.6633988 18.0440998 -45.2397995
2123 1 2 62.5754013 21.8024998 -45.5772019
2124 1 1 72.1542969 9.0769796 -41.4085007
2125 1 1 71.0460968 10.9899998 -42.4002991
2126 1 2 69.9350968 12.9088002 -43.3987999
2127 1 2 68.8178025 14.8304005 -44.4141998
2128 1 1 73.2542038 7.1887298 -40.3801003
2129 1 1 67.6573029 16.8693008 -45.2349014
2130 1 2 73.3314972 8.3972702 -41.0763016
2131 1 2 72.2225037 10.3043003 -42.0744019
2132 1 1 71.1088028 12.2159004 -43.0738983
2133 1 2 65.3395004 21.7812004 -45.3825989
2134 1 1 69.9877014 14.1232996 -44.0948982
2135 1 1 75.6167984 7.8456002 -41.6680985
2136 1 2 78.5251999 6.9896598 -43.7793999
2137 1 1 74.5241013 8.7246399 -41.7294998
2138 1 2 78.5418015 8.0773201 -44.6537018
2139 1 2 76.6242981 7.94309 -42.6328011
2140 1 1 74.4843979 11.8864002 -44.4836998
2141 1 2 75.5454026 10.9817 -44.4572983
2142 1 2 77.6037979 10.1672001 -45.4124985
2143 1 1 76.5875016 11.1187 -45.3727989
2144 1 1 74.4832993 12.9441004 -45.3932991
2145 1 2 75.6107025 13.1714001 -46.1839981
2146 1 2 76.6593018 12.2517996 -46.1838989
2147 1 2 73.4151001 11.7305002 -43.6029015
2148 1 1 73.4020996 13.8240996 -45.4459992
2149 1 2 75.5710984 9.9415198 -43.5270996
2150 1 2 72.2889023 13.6174002 -44.6332016
2151 1 1 76.5970001 8.9944496 -43.5536003
2152 1 2 74.5291977 9.81318 -42.6077996
2153 1 1 77.5737 9.0739098 -44.5466004
2154 1 1 73.4160004 10.6557999 -42.7103997
2155 1 1 71.1672974 14.4378996 -44.7635994
2156 1 2 72.2937012 12.5542002 -43.7298012
2157 1 1 79.5509033 8.1952105 -45.6105995
2158 1 2 68.8454972 16.0662994 -45.0746002
2159 1 1 67.8648988 18.2733002 -45.4194985
2160 1 2 66.8858032 19.3348007 -45.2416
2161 1 1 72.3985977 15.8779002 -46.2218018
2162 1 2 73.4725037 14.9763002 -46.2316017
2163 1 1 71.6183014 18.1488991 -46.2164002
2164 1 2 70.2792969 17.7472992 -45.9762994
2165 1 2 71.1872025 15.5511999 -45.6006012
2166 1 1 70.0794983 16.4157009 -45.6333008
2167 1 2 71.0755005 20.1639996 -45.0503998
2168 1 1 72.0286026 19.3787003 -45.6968003
2169 1 2 69.2514038 18.6537991 -45.6164017
2170 1 1 67.4195023 20.6357994 -44.943699
2171 1 1 69.7044983 19.8838006 -45.1363983
2172 1 2 68.7838974 20.8031006 -44.6631012
2173 1 1 66.6641007 21.8183995 -44.9627
2174 1 1 54.3498993 22.1236 -44.0512009
2175 1 1 56.3162003 23.1898995 -44.8807984
2176 1 2 57.078701 22.0765991 -44.5120011
2177 1 1 54.1455994 24.3250008 -45.0348015
2178 1 2 52.7434006 24.2772999 -44.9808998
2179 1 2 54.9390984 23.2287007 -44.6571999
2180 1 2 58.4379006 22.0028992 -44.8232994
2181 1 1 59.0746994 23.1082993 -45.3866005
2182 1 1 58.3382988 24.2831001 -45.5957985
2183 1 2 56.9459 24.3118992 -45.4132004
2184 1 2 60.4608002 23.0599995 -45.5914002
2185 1 1 61.1836014 21.8701992 -45.4039993
2186 1 1 63.2557984 23.0167007 -45.7118988
2187 1 1 61.1470985 24.2556 -45.8209
2188 1 2 62.5491982 24.2332001 -45.8249016
2189 1 1 64.6420975 23.0048008 -45.5287018
2190 1 1 69.2621994 21.9585 -44.0401993
2191 1 2 70.6014023 22.0727997 -43.6778984
2192 1 2 68.4620972 23.0897999 -43.959301
2193 1 1 68.9778976 24.2756996 -43.4308014
2194 1 1 66.5397034 24.2576008 -44.7532006
2195 1 2 67.2043991 23.0478992 -44.5523987
2196 1 2 65.2651978 24.2430992 -45.3121987
2197 1 1 54.0088997 26.6788998 -45.4723015
2198 1 2 52.5449982 26.6807003 -45.3844986
2199 1 2 54.7785988 25.4951 -45.4385987
2200 1 1 51.8835984 25.3969002 -45.2565994
2201 1 1 50.4696999 28.2758999 -45.4179993
2202 1 1 51.8838006 27.9657002 -45.2589989
2203 1 2 60.432499 25.4640007 -45.9007988
2204 1 1 61.1327019 26.6793003 -45.9202996
2205 1 1 58.3049011 26.6777992 -45.8446008
2206 1 1 56.1880989 25.4808007 -45.5917015
2207 1 2 56.8970986 26.6779003 -45.7360001
2208 1 2 59.0281982 25.4762001 -45.8279991
2209 1 1 60.431099 27.8932992 -45.8883018
2210 1 2 56.1890984 27.8729992 -45.5714989
2211 1 1 54.7797013 27.8605996 -45.4230995
2212 1 1 59.0275993 27.8792 -45.8107987
2213 1 2 52.7438011 29.0837994 -44.9804002
2214 1 2 54.1464005 29.0291004 -45.0149994
2215 1 1 56.9472008 29.0380993 -45.3745003
2216 1 2 58.338501 29.0683003 -45.5581017
2217 1 2 63.2251015 25.4603997 -45.778801
2218 1 2 62.5343018 26.6805992 -45.8689996
2219 1 1 68.3128967 25.4801998 -43.6520996
2220 1 2 67.1127014 25.4715996 -44.3619995
2221 1 1 64.5942002 25.4603997 -45.5009995
2222 1 1 65.2362976 26.6830998 -45.267601
2223 1 2 66.4975968 26.6847 -44.6744995
2224 1 1 63.2232018 27.9018994 -45.7751007
2225 1 2 64.5923996 27.9048004 -45.4989014
2226 1 1 67.1097031 27.8983002 -44.3558006
2227 1 2 61.1432991 29.1021996 -45.8000984
2228 1 1 65.2612991 29.1229 -45.3069992
2229 1 2 62.5447006 29.1273995 -45.8134995
2230 1 2 66.5343018 29.1117992 -44.7439003
2231 1 1 48.7949982 30.0933991 -45.970501
2232 1 2 48.4670983 31.4515 -46.2128983
2233 1 1 50.4872017 31.9995004 -45.0588989
2234 1 1 49.3224983 32.4255982 -45.6936989
2235 1 2 50.9376984 30.6756001 -45.152401
2236 1 2 50.0987015 29.6634999 -45.6202011
2237 1 2 48.885399 33.7527008 -45.5840988
2238 1 1 52.2027016 30.3467007 -44.6974983
2239 1 2 51.1529999 32.9019012 -44.2345009
2240 1 2 59.0737 30.2409001 -45.3364983
2241 1 1 52.3908005 32.5556984 -43.7126007
2242 1 1 58.4392014 31.3397007 -44.7588997
2243 1 2 57.2401009 33.4084015 -43.3278999
2244 1 1 57.0802002 31.2640991 -44.4501
2245 1 1 54.9393998 30.1200008 -44.6228981
2246 1 1 54.346901 31.2285004 -44.0271988
2247 1 2 52.9655992 31.344801 -44.0870018
2248 1 2 56.3182984 30.1550007 -44.8316002
2249 1 2 53.1179009 33.4994011 -42.9911004
2250 1 2 56.4872017 32.3059998 -43.7378006
2251 1 2 55.1139984 32.2731018 -43.5068016
2252 1 1 54.5009995 33.3684998 -42.8978996
2253 1 2 59.1823998 32.4770012 -44.4357987
2254 1 1 58.5774002 33.5079994 -43.7168007
2255 1 1 60.4569016 30.2935009 -45.5517006
2256 1 1 60.5253983 32.5838013 -44.8093987
2257 1 1 62.5653 31.5559006 -45.5499001
2258 1 2 61.2472992 33.7561989 -44.5820999
2259 1 1 62.5873986 33.8974 -44.9774018
2260 1 1 65.3283997 31.5842991 -45.3734017
2261 1 2 61.1767998 31.4834996 -45.360199
2262 1 2 64.6897965 32.8405 -45.4370003
2263 1 2 63.2809982 32.7678986 -45.3959007
2264 1 1 63.2480011 30.3449993 -45.6982003
2265 1 2 64.6348038 30.3593998 -45.5214997
2266 1 2 26.1445999 36.9463006 -45.6800003
2267 1 1 30.4335995 34.480999 -46.2164002
2268 1 2 27.6914006 35.2057991 -46.220501
2269 1 1 28.1021996 33.9864998 -45.6767006
2270 1 1 26.3500004 35.6086006 -45.9948998
2271 1 2 31.7971001 34.1736984 -46.1086006
2272 1 2 52.5828018 36.7644997 -41.3708992
2273 1 1 49.5461998 36.6744995 -43.414299
2274 1 1 55.3683014 36.6301995 -41.3806992
2275 1 2 50.6585999 36.2202988 -42.709301
2276 1 1 47.7056999 34.1814995 -46.200901
2277 1 1 47.9362984 36.3620987 -45.1837997
2278 1 2 49.0079002 35.885399 -44.4319
2279 1 1 47.2776985 35.5089989 -46.0732002
2280 1 2 49.514 34.6100998 -44.6797982
2281 1 1 50.6245003 34.1618004 -43.973301
2282 1 2 52.5045014 34.6741982 -42.5643997
2283 1 1 56.6311989 34.459301 -42.6344986
2284 1 1 51.2394982 35.0004005 -43.0471001
2285 1 2 54.6218987 35.5223007 -41.7956009
2286 1 1 55.2587013 34.4197998 -42.3763008
2287 1 1 53.2280007 35.6180992 -41.837101
2288 1 1 56.7114983 36.7196007 -41.7625008
2289 1 1 57.3538017 35.6198006 -42.344101
2290 1 2 60.4290009 37.1735992 -43.6150017
2291 1 1 59.2406006 37.0117989 -42.9044992
2292 1 2 63.2452011 35.135601 -44.9314004
2293 1 1 61.1875 36.0699997 -44.0001984
2294 1 1 60.5895005 34.8170014 -43.9664994
2295 1 2 59.2960014 34.6743012 -43.4585991
2296 1 2 58.6540985 35.7491989 -42.8398018
2297 1 2 62.4287987 36.233799 -44.6211014
2298 1 1 84.7771988 -0.435224 -45.0880013
2299 1 2 86.3188019 1.11493 -45.9914018
2300 1 1 85.2975006 2.0752001 -46.2084007
2301 1 2 86.0548019 -0.223077 -45.6086006
2302 1 1 82.3552017 5.11656 -46.0713997
2303 1 2 83.1069031 2.8633002 -45.5395012
2304 1 2 83.3016968 4.0893002 -46.1847992
2305 1 1 84.0439987 1.82618 -45.6453018
2306 1 2 83.8557968 0.615596 -44.981701
2307 1 2 80.493599 7.1784201 -45.7543984
2308 1 1 78.6960984 10.3584004 -46.2584992
2309 1 2 73.3958969 19.6739006 -45.5990982
2310 1 2 72.8799974 21.3710003 -43.9737016
2311 1 1 71.5229035 21.1886997 -44.2210007
2312 1 1 73.8237992 20.6494999 -44.6971016
2313 1 1 75.1826019 20.8612004 -44.4642983
2314 1 2 75.7229996 19.1777 -46.1083984
2315 1 2 74.3598023 18.8731004 -46.2218018
2316 1 1 71.052002 23.1702004 -42.9473992
2317 1 2 70.2393036 24.2957001 -42.8339997
2318 1 2 73.299202 22.316 -43.0402985
2319 1 1 72.3804016 23.2325993 -42.534401
2320 1 2 72.834198 24.3271999 -41.7994995
2321 1 2 70.7695999 25.4790001 -42.3126984
2322 1 1 72.0487976 25.4824009 -41.7445984
2323 1 2 70.1134033 26.6865998 -42.5676995
2324 1 1 68.8912964 26.6858998 -43.2481995
2325 1 1 70.226799 29.0811005 -42.8064995
2326 1 2 70.7629013 27.8946992 -42.2974014
2327 1 2 68.3082962 27.8924008 -43.642601
2328 1 1 68.9671022 29.0986004 -43.4085007
2329 1 2 69.2426987 31.4220009 -44.0003014
2330 1 1 67.1940003 30.3232002 -44.5348015
2331 1 2 68.4476013 30.2854996 -43.9318008
2332 1 2 66.6511002 31.5505009 -44.9477998
2333 1 1 67.4014969 32.7358017 -44.9243012
2334 1 1 65.0680008 36.6913986 -45.4333
2335 1 1 65.4216004 34.1048012 -45.3611984
2336 1 1 64.6373978 35.3181 -45.2402992
2337 1 2 66.8647996 34.0315018 -45.2392006
2338 1 1 68.7638016 32.5744019 -44.6295014
2339 1 2 88.5092011 0.711996 -45.1391983
2340 1 2 75.0604019 23.3719006 -41.7723007
2341 1 1 87.5817032 1.6059701 -45.6845017
2342 1 1 66.3932037 37.207901 -45.2812996
2343 1 1 76.1313019 20.1835995 -45.2280998
2344 1 2 75.5987015 21.7166996 -43.4430008
2345 1 1 74.1540985 24.3467007 -41.3457985
2346 1 1 74.6490021 22.4319992 -42.7168007
2347 1 2 72.6368027 26.6856003 -41.3387985
2348 1 2 72.0422974 27.8911 -41.7285996
2349 1 1 70.5815964 31.3124008 -43.6319008
2350 1 2 71.0348969 30.2122002 -42.9059982
2351 1 1 67.6259003 36.4958992 -45.2799988
2352 1 1 67.8405 35.089901 -45.4356995
2353 1 1 60.4351998 49.2514992 -47.7540016
2354 1 1 17.5380993 48.2798996 -47.7043991
2355 1 1 13.1154003 55.7470017 -47.0988007
2356 1 2 30.7889996 38.0196991 -46.7938996
2357 1 1 20.2605 44.0909004 -46.7913018
2358 1 1 20.5282002 45.4654999 -46.8190003
2359 1 1 19.8586006 47.7507019 -47.3208008
2360 1 2 19.5674992 46.3819008 -47.2685013
2361 1 1 21.0799007 48.2038002 -46.8165016
2362 1 2 16.8393994 50.6114998 -47.9037018
2363 1 1 18.1802998 51.0173988 -47.8911018
2364 1 2 19.1837997 50.0575981 -47.703701
2365 1 1 15.8226004 51.5773011 -47.8950996
2366 1 1 20.4769993 50.4818993 -47.3806992
2367 1 2 21.3817005 49.5646019 -46.8403016
2368 1 2 18.8736 48.6920014 -47.6483002
2369 1 2 19.1571999 55.1063995 -47.6590004
2370 1 2 19.8376999 52.7910996 -47.7342987
2371 1 1 18.5065003 52.3815003 -47.8979988
2372 1 1 22.0632 52.2621002 -46.9617004
2373 1 2 20.8115006 51.8380013 -47.4206009
2374 1 1 16.1441002 52.9415016 -47.9020004
2375 1 2 21.5004006 54.5553017 -47.4557991
2376 1 1 17.4878006 53.3432999 -47.895401
2377 1 2 17.8185997 54.6945 -47.7223015
2378 1 2 15.4617005 55.2197991 -47.4614983
2379 1 1 16.8040009 55.6108017 -47.4231987
2380 1 1 14.4650002 56.1022987 -47.0289001
2381 1 2 15.1247997 53.8925018 -47.7484017
2382 1 1 20.1776009 54.1501007 -47.6921997
2383 1 2 14.8301001 57.2663002 -46.3496018
2384 1 1 18.4783993 57.2792015 -46.8722992
2385 1 2 17.1460991 56.8650018 -46.9082986
2386 1 1 19.4841995 56.4337006 -47.3483009
2387 1 1 22.4368992 53.6046982 -47.0413017
2388 1 2 20.8181992 56.8577996 -47.2789993
2389 1 1 21.844 55.9127998 -47.3804016
2390 1 1 34.9553986 41.7462006 -46.8614998
2391 1 2 36.2055016 41.4197006 -47.3936997
2392 1 1 39.4870987 37.9347992 -47.8967018
2393 1 1 36.4877014 40.0853004 -47.7071991
2394 1 1 38.1422997 38.3324013 -47.9044
2395 1 2 37.8209992 39.6963997 -47.8918992
2396 1 2 35.7765999 37.7677002 -47.7047997
2397 1 1 35.463501 39.1301994 -47.6493988
2398 1 2 31.8423996 38.9426994 -46.8254013
2399 1 2 34.1544991 39.5113983 -47.3265
2400 1 1 33.118 38.5709 -47.2714005
2401 1 2 33.9313012 40.7999001 -46.834301
2402 1 2 36.9501 43.6896019 -46.9826012
2403 1 2 39.5307007 42.9972992 -47.6944008
2404 1 1 40.5046005 38.8983002 -47.8983002
2405 1 2 42.4768982 40.8049011 -47.3932991
2406 1 2 38.5243988 42.0223999 -47.7406998
2407 1 1 38.8363991 40.6640015 -47.8988992
2408 1 1 40.1783981 40.2624016 -47.8908006
2409 1 1 40.8680992 42.5904007 -47.6491013
2410 1 2 41.1804009 41.2252998 -47.7084999
2411 1 1 42.8116989 39.4483986 -47.4333
2412 1 1 37.2104988 42.3905983 -47.4342995
2413 1 2 41.837101 38.4925003 -47.7373009
2414 1 1 39.2207985 44.346901 -47.4632988
2415 1 1 37.9271012 44.6848984 -47.0567017
2416 1 2 37.6847992 45.9543992 -46.5181999
2417 1 2 23.6574002 54.0279999 -46.5033989
2418 1 1 24.0648994 55.3596993 -46.6204987
2419 1 2 22.4659004 58.5918999 -46.7851982
2420 1 1 24.8167 58.0704002 -46.6889992
2421 1 1 23.4997998 57.6711998 -46.9860002
2422 1 1 21.1371002 58.1492004 -46.8353997
2423 1 2 25.1445999 59.4314995 -46.5177002
2424 1 2 23.1625004 56.3121987 -47.1036987
2425 1 1 14.8141003 71.9265976 -46.3742981
2426 1 1 18.4676991 71.9247972 -46.8883018
2427 1 2 24.8125992 71.1470032 -46.7053986
2428 1 1 25.1415005 69.7870026 -46.5269013
2429 1 1 22.4608002 70.6242981 -46.7904015
2430 1 2 23.4937992 71.5454026 -46.9948998
2431 1 2 21.1306992 71.0634995 -46.8428002
2432 1 1 44.4417 37.6847 -47.0629005
2433 1 2 38.6380005 46.9715996 -46.6258011
2434 1 2 44.0684013 39.0279007 -46.9849014
2435 1 1 43.3833008 41.7260018 -46.8611984
2436 1 1 43.0779991 43.0863991 -46.8311997
2437 1 2 41.8516006 43.5355988 -47.3266983
2438 1 2 42.5129013 45.8232003 -46.8161011
2439 1 2 40.2258988 45.3218994 -47.3805008
2440 1 1 41.5551987 44.9034004 -47.2658005
2441 1 2 40.6156998 48.9746018 -46.6848984
2442 1 1 42.2375984 47.1963005 -46.7775002
2443 1 2 40.9253006 47.6342011 -46.9840012
2444 1 1 39.9149018 46.6646996 -47.1063995
2445 1 1 41.6324997 49.9379998 -46.5168991
2446 1 2 52.6994019 53.2550011 -46.7865982
2447 1 2 50.6225014 55.1477013 -46.5321999
2448 1 1 9.0488596 74.5916977 -47.0089989
2449 1 1 10.3919001 74.1969986 -47.1405983
2450 1 1 6.6961599 74.058403 -46.546299
2451 1 2 8.0369596 73.6552964 -46.721901
2452 1 2 12.1155996 72.5957031 -46.5984993
2453 1 2 10.7584 72.9233018 -46.6931
2454 1 2 37.1227989 37.3801003 -47.7569008
2455 1 2 11.4040003 75.1377029 -47.3983002
2456 1 2 20.1658993 75.060997 -47.6936989
2457 1 1 12.7491999 74.7505036 -47.489399
2458 1 2 17.8066998 74.5109024 -47.7258988
2459 1 1 21.4904003 74.6585007 -47.4631996
2460 1 1 17.1334992 72.3343964 -46.9269982
2461 1 2 19.4745999 72.7754975 -47.3536987
2462 1 2 14.4494 73.094101 -47.0485992
2463 1 2 16.7915993 73.5914994 -47.4352989
2464 1 1 13.099 73.4494019 -47.1152
2465 1 1 15.4477997 73.978798 -47.4751015
2466 1 1 20.8099003 72.3553009 -47.283001
2467 1 1 23.1553001 72.9037018 -47.1166992
2468 1 2 21.8348007 73.3014984 -47.3858986
2469 1 1 19.1464996 74.103302 -47.6604996
2470 1 2 23.6574002 75.1922989 -46.5369988
2471 1 2 24.0634995 73.8597032 -46.6509018
2472 1 2 63.5772019 41.3437004 -46.5413018
2473 1 1 62.5555992 42.3026009 -46.7095986
2474 1 2 59.1193008 48.877102 -47.462101
2475 1 2 57.3714981 52.1403999 -47.6534996
2476 1 1 59.6002007 45.3047981 -46.5684014
2477 1 1 60.5619011 44.2933006 -46.6666985
2478 1 1 58.8582002 47.5717011 -47.0267982
2479 1 2 57.6715012 47.3055 -46.3405991
2480 1 2 56.8569984 49.5133019 -46.9023018
2481 1 1 56.0606995 51.7573014 -47.3394013
2482 1 1 55.8335991 50.4617005 -46.8662988
2483 1 1 58.1120987 49.8468018 -47.4201012
2484 1 2 59.8409004 46.580101 -47.096199
2485 1 2 55.0261002 52.7001 -47.2742996
2486 1 2 54.3157997 55.0032005 -47.1301994
2487 1 1 52.9726982 54.6105004 -46.9995004
2488 1 1 53.7494011 52.3280983 -46.8311997
2489 1 1 51.9625016 55.549099 -46.7148018
2490 1 1 55.3258019 54.0612984 -47.3904991
2491 1 1 54.6834984 56.2769013 -46.6841011
2492 1 2 61.8426018 44.6105004 -47.1313019
2493 1 1 62.1479988 45.9569016 -47.3953018
2494 1 2 62.8578988 43.6460991 -47.0037003
2495 1 1 57.6857987 53.5032006 -47.6982994
2496 1 2 56.0401993 56.6020012 -46.5830994
2497 1 2 61.138401 46.9272004 -47.4842987
2498 1 2 58.3955994 51.1851997 -47.7173996
2499 1 2 56.671299 54.4477005 -47.4774018
2515 1 1 20.9547998 41.8126984 -46.2505989
2516 1 2 11.5704003 58.3614998 -45.0223999
2517 1 2 8.7172604 63.405201 -40.6837998
2518 1 1 8.0145597 64.6119995 -40.8069
2519 1 1 6.90516 66.9779968 -41.7699013
2520 1 2 3.7665601 71.4179001 -45.1092987
2521 1 2 3.31146 72.6360016 -45.6176987
2522 1 1 27.2283001 38.9241982 -44.8092995
2523 1 2 2.89516 75.229599 -45.1348
2524 1 1 24.7838993 42.5116997 -43.1153984
2525 1 2 24.7773991 41.1539002 -43.4580002
2526 1 2 27.1571999 41.1463013 -43.1204987
2527 1 2 22.9648992 42.8417016 -44.6542015
2528 1 1 22.8293 41.4616013 -44.8092995
2529 1 1 23.7010002 40.5956993 -44.1567993
2530 1 2 26.0429001 39.2452011 -44.1557007
2531 1 1 27.2532997 37.8097 -45.6442986
2532 1 2 28.4710007 37.4760018 -46.2491989
2533 1 1 29.5480004 38.3740006 -46.2472
2534 1 1 24.8752996 38.5401993 -44.4817009
2535 1 2 23.6767998 39.2322006 -44.4836006
2536 1 2 21.8554002 40.9255982 -45.6483994
2537 1 1 25.9860992 40.4576988 -43.4589005
2538 1 2 28.3525009 39.7372017 -44.660801
2539 1 1 27.0900002 42.3712006 -42.4471016
2540 1 1 28.3502007 40.799099 -43.7559014
2541 1 2 29.4754009 41.6130982 -43.6068001
2542 1 2 29.4759999 39.5223999 -45.4564018
2543 1 2 21.1900005 43.1949997 -46.2450981
2544 1 2 25.8780994 43.0681 -42.4435005
2545 1 2 23.882 43.3704987 -43.7453995
2546 1 1 28.2639008 43.0525017 -42.1055985
2547 1 1 22.2145996 43.7076988 -45.4469986
2548 1 1 24.9547998 45.283699 -42.6991997
2549 1 2 22.4172993 45.0849991 -45.3646011
2550 1 1 24.0172005 44.7522011 -43.5886002
2551 1 2 25.8771992 44.4243012 -42.0965996
2552 1 1 22.9097004 47.8223 -45.2916985
2553 1 1 22.5137005 50.0289993 -46.1701012
2554 1 2 21.6522007 45.950699 -46.146801
2555 1 1 23.5589009 46.9822006 -44.3891983
2556 1 2 21.9092008 47.3202019 -46.1232987
2557 1 2 23.2159004 49.1797981 -45.3167
2558 1 1 23.3246002 45.6086006 -44.4431992
2559 1 2 24.4521008 47.5173989 -43.4595986
2560 1 2 22.8700008 51.3717003 -46.2523995
2561 1 1 26.9785004 44.9768982 -41.4365006
2562 1 2 26.0737 47.2028008 -41.7041016
2563 1 1 24.7486 48.8821984 -43.4706993
2564 1 2 24.1763001 49.6960984 -44.4482003
2565 1 1 25.1131992 46.6689987 -42.5702019
2566 1 2 18.8299008 58.4441986 -46.1856003
2567 1 1 17.8873998 59.0708008 -45.3700981
2568 1 1 16.1721001 57.6297989 -46.2636986
2569 1 2 16.5548001 58.6692009 -45.4157982
2570 1 2 12.5211001 57.6776009 -45.7804985
2571 1 1 13.8728 57.9804002 -45.6277008
2572 1 1 11.9835998 59.2235985 -44.0041008
2573 1 2 15.6233998 59.2453003 -44.5527992
2574 1 1 14.2756004 58.9131012 -44.6711006
2575 1 1 23.9545994 51.8457986 -45.5152016
2576 1 2 20.1506004 58.892601 -46.1827011
2577 1 2 13.3402004 59.4800987 -43.8054009
2578 1 2 15.1168003 60.6286011 -42.6371002
2579 1 2 14.9771996 63.2158013 -40.0278015
2580 1 2 12.2552996 62.4160996 -40.1225014
2581 1 2 12.8171997 60.8628998 -41.8888016
2582 1 2 10.9018002 62.3502007 -40.4931984
2583 1 1 18.2924996 60.0345993 -44.4474983
2584 1 1 16.0433998 60.1239014 -43.5536995
2585 1 1 13.7616997 60.3036995 -42.7574997
2586 1 1 11.4518996 60.6607018 -42.1315994
2587 1 2 17.7908993 61.4888993 -42.5886994
2588 1 2 17.3787995 60.5311013 -43.5167008
2589 1 1 16.8484994 62.0376015 -41.7122994
2590 1 1 15.5366001 61.5396004 -41.662899
2591 1 2 14.5916996 62.103199 -40.7927017
2592 1 1 13.2329998 61.7411995 -40.8767014
2593 1 1 10.4912005 61.3811989 -41.4141998
2594 1 2 11.0384998 59.8274002 -43.1755982
2595 1 2 17.1636009 63.2302017 -41.0522003
2596 1 1 16.1520004 63.9056016 -40.3641014
2597 1 1 10.0230999 63.4043007 -40.1855011
2598 1 2 10.5461998 64.6098023 -39.6969986
2599 1 2 8.2274599 66.9561996 -41.3210983
2600 1 1 10.8983002 66.8727036 -40.4836998
2601 1 2 14.9751998 65.9994966 -40.0337982
2602 1 1 8.7129603 65.8199005 -40.6710015
2603 1 2 10.0204 65.8179016 -40.1766014
2604 1 1 14.5873003 67.1083984 -40.8028984
2605 1 1 12.2537003 66.8026963 -40.1206017
2606 1 2 16.1504994 65.3095017 -40.3680992
2607 1 1 12.8100996 68.3488999 -41.8947984
2608 1 2 10.4845 67.844597 -41.4002991
2609 1 1 9.1329603 67.9321976 -41.7475014
2610 1 2 13.2290001 67.4729996 -40.8819008
2611 1 2 15.5286999 67.6664963 -41.6801987
2612 1 1 30.5594998 41.4462013 -44.4668999
2613 1 2 31.6270008 42.3418999 -44.4196015
2614 1 2 34.7871018 42.9641 -46.2005997
2615 1 1 32.7481003 41.0778008 -46.1470985
2616 1 2 32.6780014 42.2016983 -45.3238983
2617 1 1 33.6973992 43.1492996 -45.3511009
2618 1 1 31.6952 40.164299 -46.1641007
2619 1 1 30.5625992 40.3936005 -45.3824005
2620 1 2 29.4668007 42.6899987 -42.7168999
2621 1 1 35.7714005 43.9457016 -46.2804985
2622 1 1 31.6443005 43.3824997 -43.4896012
2623 1 2 30.5841999 43.5241013 -42.5932999
2624 1 2 34.6311989 45.2366982 -44.5853005
2625 1 1 30.5678997 44.6181984 -41.721901
2626 1 1 29.3649998 44.9557 -41.0928993
2627 1 2 32.675499 44.3241997 -43.5017014
2628 1 1 33.6640015 44.239399 -44.4822006
2629 1 1 32.6898003 45.3825989 -42.5886002
2630 1 2 28.1907997 44.2798996 -41.4412003
2631 1 1 31.6357003 46.5951996 -40.7794991
2632 1 2 31.4683991 51.351799 -39.7201996
2633 1 2 33.659401 46.3858986 -42.6893006
2634 1 2 32.5266991 48.7747994 -40.1049995
2635 1 2 31.6639004 45.4919014 -41.6446991
2636 1 1 33.6321984 47.490799 -41.8297005
2637 1 1 26.2805004 48.5894013 -41.6262017
2638 1 1 28.0653 46.8642998 -40.3932991
2639 1 2 28.7063008 50.9780006 -40.1072998
2640 1 2 30.4647999 46.8279 -40.0402985
2641 1 2 25.6651993 49.4236985 -42.5648003
2642 1 1 26.0515995 50.764 -42.6715012
2643 1 2 27.032301 51.2916985 -41.8232003
2644 1 2 27.2569008 49.1172981 -40.7689018
2645 1 1 27.6142998 50.4779015 -40.8400002
2646 1 1 28.0485001 48.2201996 -40.0340996
2647 1 2 29.2819004 46.1640015 -40.3973999
2648 1 2 26.9743004 46.3306999 -41.0834007
2649 1 1 24.5573006 51.0313988 -44.5564995
2650 1 2 32.6370011 47.5835991 -40.8452988
2651 1 2 35.6394997 45.1226006 -45.5427017
2652 1 1 36.5751 46.144001 -45.6917992
2653 1 1 33.2641983 49.9115982 -40.4749985
2654 1 1 34.6044007 46.3292008 -43.7178993
2655 1 1 37.3564987 48.3549996 -45.1267014
2656 1 1 36.464901 47.3019982 -44.9216996
2657 1 1 36.2902985 49.5834008 -43.344101
2658 1 2 35.4504013 48.4990006 -43.0825005
2659 1 2 35.5094986 47.3742981 -43.9056016
2660 1 1 34.4972992 48.5694008 -42.0614014
2661 1 2 36.1282005 50.7737999 -42.6370011
2662 1 2 34.332901 49.7727013 -41.3662987
2663 1 1 35.0808983 50.8987008 -41.7240982
2664 1 2 32.777401 51.2014008 -40.1987991
2665 1 2 29.2749996 54.2383995 -41.7509995
2666 1 1 28.6443005 55.0779991 -42.6689987
2667 1 2 24.3745995 53.1638985 -45.6738014
2668 1 1 25.9118004 54.9385986 -45.1321983
2669 1 2 26.9986 53.3633003 -43.0878983
2670 1 2 27.5242005 54.6267014 -43.3644982
2671 1 1 27.5391999 52.5759011 -42.0663986
2672 1 2 29.3243008 52.1814995 -40.4852982
2673 1 1 28.6704998 53.0331001 -41.3815003
2674 1 1 30.6844006 52.4062996 -40.2083016
2675 1 1 25.9829998 52.8555984 -43.8974992
2676 1 2 25.5247994 51.5531998 -43.6980019
2677 1 2 25.4398995 53.6449013 -44.9135018
2678 1 1 26.9806996 55.4175987 -44.3778992
2679 1 2 25.6907997 57.1122017 -46.1650009
2680 1 2 26.864401 57.5444985 -45.5401993
2681 1 1 27.4874001 56.6921997 -44.6277008
2682 1 2 25.2609005 55.7863007 -46.0320015
2683 1 1 27.3041 58.8694 -45.658001
2684 1 2 28.6004009 57.1411018 -43.9250984
2685 1 1 32.6259003 55.7556992 -41.8218003
2686 1 2 31.3351994 53.5311013 -40.7225991
2687 1 1 33.4294014 52.3275986 -40.7089005
2688 1 1 30.5891991 54.5195008 -41.3667984
2689 1 2 33.3744011 54.6464005 -41.4149017
2690 1 2 34.6655007 52.1772003 -41.3401985
2691 1 1 32.7294998 53.531601 -40.8647996
2692 1 2 31.2311001 55.6663018 -41.8381005
2693 1 1 30.4992008 56.6180001 -42.5469017
2694 1 1 29.1313 58.3987007 -44.1935005
2695 1 2 30.3782997 58.7400017 -43.6902008
2696 1 2 29.2240009 56.2986984 -43.0079994
2697 1 2 28.4657002 59.2983017 -45.0205994
2698 1 1 31.1123009 57.7901993 -42.9833984
2699 1 2 22.7838002 59.8376007 -46.2260018
2700 1 2 22.2087002 61.5284004 -44.6095009
2701 1 2 21.2882004 62.0500984 -43.6999016
2702 1 1 21.8250008 60.4706002 -45.4325981
2703 1 1 20.5214997 59.9754982 -45.3835983
2704 1 1 24.1033001 60.3119011 -46.2116013
2705 1 2 20.0118999 61.4929009 -43.5779
2706 1 1 19.0806999 62.0266991 -42.6833
2707 1 1 23.4818993 62.0875015 -44.7363014
2708 1 1 19.6079998 60.4978981 -44.4678002
2709 1 2 24.4312001 61.5189018 -45.5822983
2710 1 1 26.4570008 59.8395996 -46.1966019
2711 1 1 25.7359009 62.0404015 -45.6127014
2712 1 2 26.784401 61.1991005 -45.9627
2713 1 2 30.1893997 60.9459992 -44.6831017
2714 1 1 28.4580002 63.0171013 -45.4123993
2715 1 2 28.0860996 61.6292 -45.6068993
2716 1 1 30.9552994 59.9457016 -44.0797997
2717 1 1 28.9200994 60.6194 -45.1263008
2718 1 1 21.5921994 63.2406998 -43.0360985
2719 1 1 20.5599003 63.9082986 -42.3646011
2720 1 2 22.7812004 63.9112016 -43.358799
2721 1 2 19.3759003 63.2326012 -42.0407982
2722 1 1 23.8062992 63.2591019 -44.0573006
2723 1 1 18.3439999 63.9076004 -41.3804016
2724 1 2 25.0063992 63.917801 -44.3745995
2725 1 1 22.7796994 65.3075028 -43.3609009
2726 1 2 20.5576992 65.3071976 -42.3686981
2727 1 1 19.3710995 65.9804994 -42.0500984
2728 1 2 21.5883007 65.9751968 -43.0424004
2729 1 2 18.3418007 65.3065033 -41.3852005
2730 1 1 16.8409004 67.1697006 -41.7294007
2731 1 1 17.1595993 65.9826966 -41.0615006
2732 1 2 23.8047009 65.960701 -44.0588989
2733 1 1 27.3495999 63.9003984 -45.2131004
2734 1 2 26.0583 63.2770004 -45.0442009
2735 1 1 25.0060997 65.3038025 -44.3745003
2736 1 2 26.0585995 65.9455032 -45.0432014
2737 1 1 27.3495007 65.3215027 -45.2136994
2738 1 2 19.0720997 67.1807022 -42.7009011
2739 1 1 20.0027008 67.7134018 -43.5965004
2740 1 1 21.2817993 67.1616974 -43.7118988
2741 1 2 17.7805996 67.7144013 -42.6106987
2742 1 2 22.2038994 67.6855011 -44.618599
2743 1 1 23.4797993 67.1312027 -44.7397995
2744 1 2 25.7357998 67.1817017 -45.6125984
2745 1 1 24.4307003 67.7024002 -45.5824013
2746 1 1 6.4468599 68.0782013 -42.4944992
2747 1 2 7.88756 70.6516037 -44.6687012
2748 1 1 6.9439602 69.941002 -43.9333
2749 1 2 7.3653598 68.9960022 -43.0004997
2750 1 2 5.5855599 70.1240006 -44.1763001
2751 1 1 5.1378598 71.1408005 -45.0157013
2752 1 2 7.4583602 71.618599 -45.5793991
2753 1 1 10.1954002 71.0992966 -45.2242012
2754 1 1 9.24786 70.4346009 -44.4468003
2755 1 1 9.6670599 69.5817032 -43.4244004
2756 1 1 11.0265999 69.3902969 -43.1705017
2757 1 2 11.9692002 69.982399 -44.0110016
2758 1 2 11.4438 68.5580979 -42.1269989
2759 1 2 8.7179604 68.8752976 -42.6875992
2760 1 1 12.5035 71.5189972 -45.7967987
2761 1 2 13.7510004 68.8990022 -42.7733994
2762 1 1 15.1058998 68.5712967 -42.6587982
2763 1 1 13.3265 69.7192993 -43.8227997
2764 1 2 11.5534001 70.8426972 -45.0298996
2765 1 2 15.6079998 69.9453964 -44.582901
2766 1 1 16.5398999 70.5215988 -45.4462013
2767 1 1 18.2796002 69.1607971 -44.4757004
2768 1 2 17.8738996 70.123497 -45.3992005
2769 1 1 14.2598 70.2790985 -44.6962013
2770 1 1 17.3659001 68.6651001 -43.5444985
2771 1 2 13.8558998 71.2126999 -45.6519013
2772 1 2 16.157301 71.5643006 -46.2905007
2773 1 1 19.5972004 68.7033997 -44.4910012
2774 1 2 20.5135002 69.2302017 -45.4015007
2775 1 1 20.1422997 70.313797 -46.199501
2776 1 2 18.8192997 70.7563019 -46.2072983
2777 1 2 16.0298004 69.0699005 -43.5816994
2778 1 2 21.8197994 68.7415009 -45.4438019
2779 1 1 22.7807007 69.379303 -46.2308998
2780 1 2 24.1012001 68.9076996 -46.2140999
2781 1 1 35.3409996 53.3074989 -41.8059006
2782 1 2 33.2582016 56.855301 -42.4131012
2783 1 2 32.4981995 57.9109002 -42.9219018
2784 1 2 48.0054016 38.4445 -43.9468994
2785 1 1 47.5428009 39.7440987 -43.7411995
2786 1 1 44.8807984 39.9225998 -46.2868004
2787 1 2 46.1878014 41.5988999 -44.4817009
2788 1 2 44.9105988 43.4706002 -45.3105011
2789 1 1 45.2242012 42.1148987 -45.3468018
2790 1 2 44.5222016 41.264801 -46.2001
2791 1 1 46.5749016 40.2661018 -44.5988007
2792 1 2 47.4642983 37.6557999 -44.9645004
2793 1 1 46.3936005 38.1338997 -45.7190018
2794 1 2 45.9724998 39.4515991 -45.5578995
2795 1 2 46.7495003 42.4079018 -43.4938011
2796 1 1 47.6627999 41.8636018 -42.5863991
2797 1 2 49.6008988 40.8026009 -40.8535996
2798 1 2 50.6876984 40.2999001 -40.1146011
2799 1 2 50.0168991 43.0553017 -40.0242004
2800 1 1 53.4476013 39.9267006 -39.7090988
2801 1 2 48.2617989 42.6912995 -41.6315995
2802 1 1 49.2350998 42.1604996 -40.7723999
2803 1 2 49.0177002 37.9356004 -43.1343994
2804 1 2 50.6680985 38.2545014 -41.4049988
2805 1 2 54.7182999 37.7459984 -40.8386002
2806 1 1 51.3102989 39.0990982 -40.4939003
2807 1 2 52.6669998 38.8720016 -40.2022018
2808 1 1 49.0330009 39.9962006 -41.8512994
2809 1 2 48.0582008 40.5270005 -42.7042008
2810 1 1 53.3223 37.7476998 -40.7116013
2811 1 1 49.5455017 38.7158013 -42.1008987
2812 1 1 46.4417992 43.7700005 -43.4683991
2813 1 1 29.2649994 74.9791032 -41.7752991
2814 1 2 43.9056016 43.9720002 -46.1372986
2815 1 1 48.043499 44.0770988 -41.6940003
2816 1 2 50.0270996 44.4145012 -40.3717995
2817 1 1 45.5499001 44.3078003 -44.3975983
2818 1 1 54.7579003 40.0789986 -40.1842003
2819 1 2 55.4155007 38.9520988 -40.6855011
2820 1 2 47.0861015 44.6136017 -42.5619011
2821 1 2 52.4289017 44.4500008 -40.0367012
2822 1 2 54.4936981 42.5046997 -40.1110001
2823 1 2 55.2361984 41.3689995 -40.4748001
2824 1 1 56.6498986 39.1038017 -41.3204994
2825 1 2 57.331501 37.9729996 -41.7761002
2826 1 2 57.3828011 42.7617989 -43.125
2827 1 2 55.5714989 43.7733994 -41.8647996
2828 1 1 54.5908013 43.6885987 -40.8648988
2829 1 1 59.2804985 42.9015008 -45.1758003
2830 1 1 56.4418984 42.6983986 -42.0923004
2831 1 1 56.296299 41.5046005 -41.3768997
2832 1 2 57.0517006 40.3804016 -41.7248993
2833 1 1 58.0892983 40.5014 -42.6493988
2834 1 2 58.2321015 41.6822014 -43.3767014
2835 1 2 59.1834984 41.75 -44.3958016
2836 1 1 58.871399 39.3914986 -42.9648018
2837 1 2 58.5245018 38.1307983 -42.4817009
2838 1 1 60.7425995 38.4202996 -44.1397018
2839 1 1 60.0513992 40.6809006 -44.6200981
2840 1 2 59.9077988 39.5057984 -43.8888016
2841 1 1 57.4252014 43.8764 -43.9628984
2842 1 1 58.3783989 43.9482994 -44.9813996
2843 1 2 53.5895005 44.6767006 -40.7937012
2844 1 1 55.5817986 44.867199 -42.7387009
2845 1 2 34.7150994 54.5575981 -41.8042984
2846 1 1 43.6411019 45.3404999 -46.1487007
2847 1 1 39.351799 49.2517014 -46.1528015
2848 1 2 38.1038017 50.5867996 -44.5946999
2849 1 2 39.148201 50.4785996 -45.5138016
2850 1 1 37.9448014 51.7692986 -43.8795014
2851 1 1 40.0769997 51.5211983 -45.6282997
2852 1 1 38.4147987 48.2182007 -46.0285988
2853 1 2 37.2470017 49.5122986 -44.3578987
2854 1 1 47.8274994 46.8597984 -42.0555992
2855 1 1 48.9331018 44.9491006 -41.0570984
2856 1 2 48.9309998 46.3064995 -41.3987999
2857 1 2 44.3973999 46.2055016 -45.3564987
2858 1 2 46.9163018 45.9992982 -42.6744995
2859 1 1 45.9813004 46.5335999 -43.5652008
2860 1 1 45.3044014 45.6800995 -44.4359017
2861 1 2 42.9171982 49.4749985 -46.2196007
2862 1 1 45.835701 47.9165002 -43.7064018
2863 1 1 46.7151985 50.1381989 -43.3955994
2864 1 2 47.8228989 48.2195015 -42.3923988
2865 1 1 44.7765999 49.828701 -44.7592011
2866 1 2 45.6374016 50.6967011 -44.0938988
2867 1 2 46.726799 48.7769013 -43.0620003
2868 1 2 44.9210014 48.4474983 -44.6166001
2869 1 2 44.1848984 47.5824013 -45.4243012
2870 1 2 43.6082993 51.7546997 -45.6371002
2871 1 1 45.6083985 52.0629005 -44.4159012
2872 1 1 42.3488999 52.2411995 -45.9641
2873 1 1 43.8068009 50.3637009 -45.6038018
2874 1 2 41.3330994 51.277401 -46.1867981
2875 1 1 43.1607018 48.0942001 -46.2234001
2876 1 2 37.2477989 54.2695007 -42.9370004
2877 1 1 38.4418984 54.1094017 -43.6374016
2878 1 2 38.7701988 52.8586998 -44.1417999
2879 1 1 39.8768998 52.7355995 -44.9766998
2880 1 2 36.5387993 53.1506996 -42.5029984
2881 1 1 36.6523018 55.5280991 -42.8907014
2882 1 1 36.9014016 51.8863984 -42.9641
2883 1 1 35.3520012 55.6548996 -42.3959007
2884 1 1 34.6268997 56.8125992 -42.6888008
2885 1 2 36.5671005 57.7615013 -43.7850991
2886 1 2 37.2896004 56.5999985 -43.5186005
2887 1 1 34.4768982 58.9625016 -43.7966995
2888 1 2 33.1072998 59.0009995 -43.5451012
2889 1 1 35.2310982 57.8594018 -43.3922005
2890 1 1 40.4417 55.0519981 -44.6394005
2891 1 1 43.0924988 54.5970993 -45.4109993
2892 1 2 39.1939011 55.2136002 -44.0318985
2893 1 2 42.0749016 53.5800019 -45.5931015
2894 1 1 44.4160004 54.0828018 -45.2352982
2895 1 2 40.7916985 53.7907982 -45.0878983
2896 1 2 44.5247002 52.6523018 -45.0796013
2897 1 1 38.5867005 56.4618988 -44.0173988
2898 1 1 37.1716003 58.7929001 -44.5037995
2899 1 2 38.5181999 58.6915016 -44.8676988
2900 1 1 41.2840004 58.5195008 -45.4203987
2901 1 1 43.4311981 57.1870995 -45.3653984
2902 1 2 42.6941986 58.4500008 -45.4481011
2903 1 1 39.2440987 57.5223999 -44.6337013
2904 1 2 40.5901985 57.3863983 -45.0116997
2905 1 2 41.2547989 56.1519013 -44.950699
2906 1 1 42.6520996 55.9715996 -45.2397995
2907 1 2 40.5640984 59.7299996 -45.5772019
2908 1 1 50.1430016 47.0043983 -41.4085007
2909 1 1 49.0348015 48.9174996 -42.4002991
2910 1 2 47.9238014 50.8362999 -43.3987999
2911 1 2 46.8064995 52.7579003 -44.4141998
2912 1 1 51.2429009 45.1161995 -40.3801003
2913 1 1 45.6459999 54.7967987 -45.2349014
2914 1 2 51.3202019 46.3246994 -41.0763016
2915 1 2 50.2112007 48.2318001 -42.0744019
2916 1 1 49.0974999 50.1433983 -43.0738983
2917 1 2 43.3282013 59.7086983 -45.3825989
2918 1 1 47.9763986 52.0508003 -44.0948982
2919 1 1 53.6054993 45.7731018 -41.6680985
2920 1 2 56.5139008 44.917099 -43.7793999
2921 1 1 52.5127983 46.6520996 -41.7294998
2922 1 2 56.5304985 46.0047989 -44.6537018
2923 1 2 54.612999 45.8704988 -42.6328011
2924 1 1 52.4730988 49.8139 -44.4836998
2925 1 2 53.5340996 48.9091988 -44.4572983
2926 1 2 55.5924988 48.0946999 -45.4124985
2927 1 1 54.5761986 49.0461998 -45.3727989
2928 1 1 52.4720001 50.8716012 -45.3932991
2929 1 2 53.5993996 51.0988998 -46.1839981
2930 1 2 54.6479988 50.1792984 -46.1838989
2931 1 2 51.403801 49.658001 -43.6029015
2932 1 1 51.3908005 51.7515984 -45.4459992
2933 1 2 53.5597992 47.8689996 -43.5270996
2934 1 2 50.2775993 51.544899 -44.6332016
2935 1 1 54.585701 46.9219018 -43.5536003
2936 1 2 52.5178986 47.7406006 -42.6077996
2937 1 1 55.5624008 47.0014 -44.5466004
2938 1 1 51.4047012 48.5833016 -42.7103997
2939 1 1 49.1559982 52.3653984 -44.7635994
2940 1 2 50.2823982 50.4817009 -43.7298012
2941 1 1 57.5396004 46.1226997 -45.6105995
2942 1 2 46.8342018 53.9938012 -45.0746002
2943 1 1 45.8535996 56.2008019 -45.4194985
2944 1 2 44.8745004 57.2622986 -45.2416
2945 1 1 50.3872986 53.8054009 -46.2218018
2946 1 2 51.4612007 52.903801 -46.2316017
2947 1 1 49.6069985 56.0764008 -46.2164002
2948 1 2 48.2680016 55.6748009 -45.9762994
2949 1 2 49.1758995 53.4786988 -45.6006012
2950 1 1 48.0681992 54.3432007 -45.6333008
2951 1 2 49.0642014 58.0914993 -45.0503998
2952 1 1 50.0172997 57.3061981 -45.6968003
2953 1 2 47.2401009 56.5812989 -45.6164017
2954 1 1 45.4081993 58.5633011 -44.943699
2955 1 1 47.6931992 57.8112984 -45.1363983
2956 1 2 46.7725983 58.7305985 -44.6631012
2957 1 1 44.6528015 59.7458992 -44.9627
2958 1 1 32.3386002 60.0511017 -44.0512009
2959 1 1 34.3049011 61.1174011 -44.8807984
2960 1 2 35.0674019 60.0041008 -44.5120011
2961 1 1 32.1343002 62.2524986 -45.0348015
2962 1 2 30.7320996 62.2047997 -44.9808998
2963 1 2 32.9277992 61.1562004 -44.6571999
2964 1 2 36.4266014 59.9304008 -44.8232994
2965 1 1 37.0634003 61.0358009 -45.3866005
2966 1 1 36.3269997 62.2106018 -45.5957985
2967 1 2 34.9346008 62.239399 -45.4132004
2968 1 2 38.4495011 60.9874992 -45.5914002
2969 1 1 39.1722984 59.797699 -45.4039993
2970 1 1 41.2444992 60.9441986 -45.7118988
2971 1 1 39.1357994 62.1831017 -45.8209
2972 1 2 40.537899 62.1607018 -45.8249016
2973 1 1 42.6307984 60.9323006 -45.5287018
2974 1 1 47.2509003 59.8860016 -44.0401993
2975 1 2 48.5900994 60.0003014 -43.6778984
2976 1 2 46.4508019 61.0172997 -43.959301
2977 1 1 46.9665986 62.2032013 -43.4308014
2978 1 1 44.5284004 62.1851006 -44.7532006
2979 1 2 45.1931 60.975399 -44.5523987
2980 1 2 43.2538986 62.1706009 -45.3121987
2981 1 1 31.9976006 64.6063996 -45.4723015
2982 1 2 30.533701 64.6082001 -45.3844986
2983 1 2 32.7672997 63.4225998 -45.4385987
2984 1 1 29.8722 63.3244019 -45.2565994
2985 1 1 28.4584008 66.2033997 -45.4179993
2986 1 1 29.8724996 65.8932038 -45.2589989
2987 1 2 38.4211998 63.3914986 -45.9007988
2988 1 1 39.1213989 64.6067963 -45.9202996
2989 1 1 36.2935982 64.6053009 -45.8446008
2990 1 1 34.1767998 63.4082985 -45.5917015
2991 1 2 34.8857994 64.6054001 -45.7360001
2992 1 2 37.0168991 63.4037018 -45.8279991
2993 1 1 38.4197998 65.8208008 -45.8883018
2994 1 2 34.1777992 65.800499 -45.5714989
2995 1 1 32.7683983 65.7881012 -45.4230995
2996 1 1 37.0163002 65.8067017 -45.8107987
2997 1 2 30.7325001 67.0112991 -44.9804002
2998 1 2 32.1351013 66.9565964 -45.0149994
2999 1 1 34.9359016 66.9655992 -45.3745003
3000 1 2 36.3272019 66.9957962 -45.5581017
3001 1 2 41.2137985 63.3879013 -45.778801
3002 1 2 40.5229988 64.6081009 -45.8689996
3003 1 1 46.3016014 63.4076996 -43.6520996
3004 1 2 45.1013985 63.3991013 -44.3619995
3005 1 1 42.582901 63.3879013 -45.5009995
3006 1 1 43.2249985 64.6106034 -45.267601
3007 1 2 44.4863014 64.6121979 -44.6744995
3008 1 1 41.2118988 65.8293991 -45.7751007
3009 1 2 42.5811005 65.8322983 -45.4989014
3010 1 1 45.0984001 65.8257981 -44.3558006
3011 1 2 39.132 67.0297012 -45.8000984
3012 1 1 43.25 67.0503998 -45.3069992
3013 1 2 40.5334015 67.0549011 -45.8134995
3014 1 2 44.5229988 67.039299 -44.7439003
3015 1 1 26.783701 68.0208969 -45.970501
3016 1 2 26.4557991 69.3789978 -46.2128983
3017 1 1 28.4759007 69.927002 -45.0588989
3018 1 1 27.3111992 70.3531037 -45.6936989
3019 1 2 28.9263992 68.6031037 -45.152401
3020 1 2 28.0874004 67.5910034 -45.6202011
3021 1 2 26.8740998 71.6801987 -45.5840988
3022 1 1 30.1914005 68.2742005 -44.6974983
3023 1 2 29.1417008 70.8293991 -44.2345009
3024 1 2 37.0624008 68.1684036 -45.3364983
3025 1 1 30.3794994 70.4832001 -43.7126007
3026 1 1 36.4278984 69.2671967 -44.7588997
3027 1 2 35.2288017 71.3358994 -43.3278999
3028 1 1 35.0689011 69.191597 -44.4501
3029 1 1 32.9281006 68.0475006 -44.6228981
3030 1 1 32.3356018 69.1559982 -44.0271988
3031 1 2 30.9543 69.2723007 -44.0870018
3032 1 2 34.3069992 68.0824966 -44.8316002
3033 1 2 31.1065998 71.4269028 -42.9911004
3034 1 2 34.4758988 70.2334976 -43.7378006
3035 1 2 33.1026993 70.2005997 -43.5068016
3036 1 1 32.4897003 71.2959976 -42.8978996
3037 1 2 37.1711006 70.4045029 -44.4357987
3038 1 1 36.5661011 71.4355011 -43.7168007
3039 1 1 38.4455986 68.2210007 -45.5517006
3040 1 1 38.5140991 70.5112992 -44.8093987
3041 1 1 40.5540009 69.4833985 -45.5499001
3042 1 2 39.2360001 71.6837006 -44.5820999
3043 1 1 40.5760994 71.8248978 -44.9774018
3044 1 1 43.3171005 69.5118027 -45.3734017
3045 1 2 39.1655006 69.4110031 -45.360199
3046 1 2 42.6785012 70.7679978 -45.4370003
3047 1 2 41.2696991 70.6953964 -45.3959007
3048 1 1 41.2366982 68.2724991 -45.6982003
3049 1 2 42.6235008 68.2869034 -45.5214997
3050 1 2 4.1332598 74.8738022 -45.6800003
3051 1 1 8.4222603 72.4085007 -46.2164002
3052 1 2 5.6800599 73.1333008 -46.220501
3053 1 1 6.0908599 71.9140016 -45.6767006
3054 1 1 4.3386598 73.5361023 -45.9948998
3055 1 2 9.78576 72.1011963 -46.1086006
3056 1 2 30.5715008 74.6920014 -41.3708992
3057 1 1 27.5349007 74.6019974 -43.414299
3058 1 1 33.3569985 74.5577011 -41.3806992
3059 1 2 28.6473007 74.1477966 -42.709301
3060 1 1 25.6944008 72.1090012 -46.200901
3061 1 1 25.9249992 74.2895966 -45.1837997
3062 1 2 26.9965992 73.8128968 -44.4319
3063 1 1 25.2663994 73.4365006 -46.0732002
3064 1 2 27.5027008 72.5375977 -44.6797982
3065 1 1 28.6131993 72.0893021 -43.973301
3066 1 2 30.4932003 72.6016999 -42.5643997
3067 1 1 34.6198998 72.3868027 -42.6344986
3068 1 1 29.2282009 72.9279022 -43.0471001
3069 1 2 32.6105995 73.4497986 -41.7956009
3070 1 1 33.2473984 72.3472977 -42.3763008
3071 1 1 31.2166996 73.5456009 -41.837101
3072 1 1 34.7001992 74.6471024 -41.7625008
3073 1 1 35.3424988 73.5473023 -42.344101
3074 1 2 38.4177017 75.1010971 -43.6150017
3075 1 1 37.2293015 74.9393006 -42.9044992
3076 1 2 41.2338982 73.0631027 -44.9314004
3077 1 1 39.1762009 73.9974976 -44.0001984
3078 1 1 38.5782013 72.7444992 -43.9664994
3079 1 2 37.2846985 72.601799 -43.4585991
3080 1 2 36.6427994 73.6766968 -42.8398018
3081 1 2 40.4174996 74.1613007 -44.6211014
3082 1 1 62.7658997 37.492199 -45.0880013
3083 1 2 64.3075028 39.0424004 -45.9914018
3084 1 1 63.2862015 40.0027008 -46.2084007
3085 1 2 64.0435028 37.7043991 -45.6086006
3086 1 1 60.3438988 43.0439987 -46.0713997
3087 1 2 61.0956001 40.7907982 -45.5395012
3088 1 2 61.2904015 42.0167999 -46.1847992
3089 1 1 62.0326996 39.7536011 -45.6453018
3090 1 2 61.8445016 38.5430985 -44.981701
3091 1 2 58.4822998 45.1058998 -45.7543984
3092 1 1 56.6847992 48.2859001 -46.2584992
3093 1 2 51.3846016 57.6013985 -45.5990982
3094 1 2 50.8686982 59.2985001 -43.9737016
3095 1 1 49.5116005 59.1161995 -44.2210007
3096 1 1 51.8125 58.5769997 -44.6971016
3097 1 1 53.171299 58.7887001 -44.4642983
3098 1 2 53.7117005 57.1052017 -46.1083984
3099 1 2 52.3484993 56.8005982 -46.2218018
3100 1 1 49.040699 61.0976982 -42.9473992
3101 1 2 48.2280007 62.2232018 -42.8339997
3102 1 2 51.287899 60.2434998 -43.0402985
3103 1 1 50.3690987 61.160099 -42.534401
3104 1 2 50.8228989 62.2546997 -41.7994995
3105 1 2 48.7583008 63.4065018 -42.3126984
3106 1 1 50.0374985 63.4099007 -41.7445984
3107 1 2 48.1021004 64.6140976 -42.5676995
3108 1 1 46.8800012 64.6134033 -43.2481995
3109 1 1 48.2154999 67.0085983 -42.8064995
3110 1 2 48.7515984 65.822197 -42.2974014
3111 1 2 46.2970009 65.8199005 -43.642601
3112 1 1 46.9557992 67.0261002 -43.4085007
3113 1 2 47.2313995 69.3495026 -44.0003014
3114 1 1 45.1827011 68.2507019 -44.5348015
3115 1 2 46.4362984 68.2129974 -43.9318008
3116 1 2 44.6398011 69.4779969 -44.9477998
3117 1 1 45.3902016 70.6632996 -44.9243012
3118 1 1 43.0567017 74.6188965 -45.4333
3119 1 1 43.4103012 72.0323029 -45.3611984
3120 1 1 42.6260987 73.2455979 -45.2402992
3121 1 2 44.8535004 71.9589996 -45.2392006
3122 1 1 46.7524987 70.5018997 -44.6295014
3123 1 2 66.4979019 38.6394997 -45.1391983
3124 1 2 53.049099 61.2994003 -41.7723007
3125 1 1 65.5703964 39.5334015 -45.6845017
3126 1 1 44.3819008 75.1353989 -45.2812996
3127 1 1 54.1199989 58.1110992 -45.2280998
3128 1 2 53.5873986 59.6441994 -43.4430008
3129 1 1 52.1427994 62.2742005 -41.3457985
3130 1 1 52.6376992 60.3595009 -42.7168007
3131 1 2 50.6254998 64.6130982 -41.3387985
3132 1 2 50.0309982 65.8186035 -41.7285996
3133 1 1 48.5703011 69.2398987 -43.6319008
3134 1 2 49.0236015 68.1397018 -42.9059982
3135 1 1 45.6146012 74.4234009 -45.2799988
3136 1 1 45.8292008 73.0174026 -45.4356995


==> anc/6hex_periodic_pent.txt <==
# LAMMPS data file written by OVITO
60 atoms
4 atom types
1.5494194 89.3625488 xlo xhi
-0.5885881 75.2663269 ylo yhi
-80.0 80.0 zlo zhi
-44.0226059 0.0 0.0 xy xz yz

Masses

1  12.000
2  12.000
3   1.000
4   0.010

Atoms

148 1 1 -9.2416201 25.5154 -39.2536011
149 1 1 -7.8802 25.9624004 -39.2789002
150 1 1 -10.0759001 26.6814003 -39.1459007
151 1 2 -9.24154 27.8472996 -39.2538986
152 1 1 -7.88024 27.4001999 -39.2803002
153 1 1 8.9387704 12.3269997 -39.155201
154 1 1 9.5306797 11.0211 -39.2542992
155 1 2 7.2181702 10.7840996 -39.2826996
156 1 1 8.4633703 10.0655003 -39.2840996
157 1 1 7.5118399 12.1864004 -39.2542
158 1 1 29.1895008 4.6354599 -39.277401
159 1 1 29.4862995 3.23368 -39.2523003
160 1 2 30.913601 3.0968001 -39.1498985
161 1 1 30.4330998 5.3569899 -39.2803002
162 1 1 31.5028 4.4039202 -39.2528992
932 1 1 -31.2528992 63.4429016 -39.2536011
933 1 1 -29.8915006 63.8899002 -39.2789002
934 1 1 -32.0872002 64.608902 -39.1459007
935 1 2 -31.2528 65.7748032 -39.2538986
936 1 1 -29.8915006 65.3276978 -39.2803002
937 1 1 -13.0725002 50.2545014 -39.155201
938 1 1 -12.4806004 48.9486008 -39.2542992
939 1 2 -14.7931004 48.7116013 -39.2826996
940 1 1 -13.5479002 47.993 -39.2840996
941 1 1 -14.4995003 50.1138992 -39.2542
942 1 1 7.1781998 42.5629006 -39.277401
943 1 1 7.4749999 41.1610985 -39.2523003
944 1 2 8.9023 41.0242996 -39.1498985
945 1 1 8.4217997 43.284401 -39.2803002
946 1 1 9.4914999 42.3314018 -39.2528992
1716 1 1 34.6649018 25.5154 -39.2536011
1717 1 1 36.0264015 25.9624004 -39.2789002
1718 1 1 33.8306999 26.6814003 -39.1459007
1719 1 2 34.6650009 27.8472996 -39.2538986
1720 1 1 36.0262985 27.4001999 -39.2803002
1721 1 1 52.8452988 12.3269997 -39.155201
1722 1 1 53.4371987 11.0211 -39.2542992
1723 1 2 51.1246986 10.7840996 -39.2826996
1724 1 1 52.3698998 10.0655003 -39.2840996
1725 1 1 51.4183998 12.1864004 -39.2542
1726 1 1 73.0960999 4.6354599 -39.277401
1727 1 1 73.3928986 3.23368 -39.2523003
1728 1 2 74.8201981 3.0968001 -39.1498985
1729 1 1 74.3396988 5.3569899 -39.2803002
1730 1 1 75.409401 4.4039202 -39.2528992
2500 1 1 12.6535998 63.4429016 -39.2536011
2501 1 1 14.0150995 63.8899002 -39.2789002
2502 1 1 11.8193999 64.608902 -39.1459007
2503 1 2 12.6536999 65.7748032 -39.2538986
2504 1 1 14.0150003 65.3276978 -39.2803002
2505 1 1 30.8339997 50.2545014 -39.155201
2506 1 1 31.4258995 48.9486008 -39.2542992
2507 1 2 29.1133995 48.7116013 -39.2826996
2508 1 1 30.3586006 47.993 -39.2840996
2509 1 1 29.4071007 50.1138992 -39.2542
2510 1 1 51.0848007 42.5629006 -39.277401
2511 1 1 51.3815994 41.1610985 -39.2523003
2512 1 2 52.808899 41.0242996 -39.1498985
2513 1 1 52.3283997 43.284401 -39.2803002
2514 1 1 53.3981018 42.3314018 -39.2528992


==> anc/annular_script.txt <==
units     	metal
boundary	p p m 						
timestep	0.001
atom_style	atomic
neighbor	2.0 nsq
neigh_modify	delay 0 check yes one 1000000 page 10000000


compute csym all centro/atom fcc
compute eng all pe/atom 
compute eatoms all reduce sum c_eng 
					
box tilt large
read_data       6hex_periodic_pent.txt group pent
read_data	6hex_periodic_main.txt add merge group nonpent

		#airebo potential
pair_style      airebo 4.0
pair_coeff	* * CH.airebo C C H H


		#determining what is in the readout
thermo_style    custom step temp pe etotal
thermo		1000


dump            8 all custom 1000 periodicout.xyz_* id type x y z c_csym c_eng fx fy fz
dump_modify     8 element C C H H

run 1

compute maxz all reduce max z
compute minz all reduce min z
thermo_style    custom step temp pe etotal c_maxz c_minz

group 3 type 3
delete_atoms group 3 compress yes
replicate 25 25 1
change_box all x delta -100 100 y delta -100 100 units box
change_box all boundary m m m
run 0

region rect0 block $(xcm(all,x)-50) $(xcm(all,x)+50) $(xcm(all,y)-50) $(xcm(all,y)+50) INF INF
region rect1 block $(xcm(all,x)-50) $(xcm(all,x)+50) $(xcm(all,y)-50) $(xcm(all,y)+50) INF INF side out
region rect2 block $(xcm(all,x)-150) $(xcm(all,x)+150) $(xcm(all,y)-150) $(xcm(all,y)+150) INF INF
region rect2a block $(xcm(all,x)-150) $(xcm(all,x)+150) $(xcm(all,y)-150) $(xcm(all,y)+150) INF INF side out
region rect3a block $(xcm(all,x)-250) $(xcm(all,x)+250) $(xcm(all,y)-250) $(xcm(all,y)+250) INF INF
region rect3 block $(xcm(all,x)-250) $(xcm(all,x)+250) $(xcm(all,y)-250) $(xcm(all,y)+250) INF INF side out
region rect4 block $(xcm(all,x)-350) $(xcm(all,x)+350) $(xcm(all,y)-350) $(xcm(all,y)+350) INF INF
region rect4a block $(xcm(all,x)-350) $(xcm(all,x)+350) $(xcm(all,y)-350) $(xcm(all,y)+350) INF INF side out
region rect5a block $(xcm(all,x)-450) $(xcm(all,x)+450) $(xcm(all,y)-450) $(xcm(all,y)+450) INF INF
region rect5 block $(xcm(all,x)-450) $(xcm(all,x)+450) $(xcm(all,y)-450) $(xcm(all,y)+450) INF INF side out
region rect6 block $(xcm(all,x)-550) $(xcm(all,x)+550) $(xcm(all,y)-550) $(xcm(all,y)+550) INF INF
region square1 intersect 2 rect2 rect1
region square2 intersect 2 rect4 rect3
region square3 intersect 2 rect6 rect5
region square2a intersect 2 rect2a rect3a
region square3a intersect 2 rect4a rect5a
region press union 3 square1 square2 square3
region pressup union 2 square2a rect0
group press region press
group pressup region pressup

fix pushdown press addforce 0 0 -0.02
fix pushup pressup addforce 0 0 0.02
fix wall all wall/lj126 zlo -60 0.1 1 4
fix wall2 all wall/lj126 zhi -30 0.1 1 4
run 0
velocity all create 100.0 8375603
fix 1 all nvt temp 300.0 300.0 1 tloop 100
run 20000
unfix pushdown
unfix pushup
unfix 1
unfix wall
unfix wall2
velocity all set 0 0 0
minimize 1e-25 1e-25 10000 10000
write_restart restart.rstrt

velocity all create 300.0 8375603
fix 1 all nvt temp 300.0 300.0 1 tloop 100
label loop2
variable loop2 loop 260
run 10000
write_restart restart.rstrt
next loop2
jump SELF loop2
quit





==> anc/large_radial_script.txt <==
units     	metal
boundary	p p m 						
timestep	0.001
atom_style	atomic
neighbor	2.0 nsq
neigh_modify	delay 0 check yes one 1000000 page 10000000


compute csym all centro/atom fcc
compute eng all pe/atom 
compute eatoms all reduce sum c_eng 
					
box tilt large
read_data       6hex_periodic_pent.txt group pent
read_data	6hex_periodic_main.txt add merge group nonpent

		#airebo potential
pair_style      airebo 4.0
pair_coeff	* * CH.airebo C C H H


		#determining what is in the readout
thermo_style    custom step temp pe etotal
thermo		1000


dump            8 all custom 1000 periodicout.xyz_* id type x y z c_csym c_eng fx fy fz
dump_modify     8 element C C H H

run 1

compute maxz all reduce max z
compute minz all reduce min z
thermo_style    custom step temp pe etotal c_maxz c_minz

group 3 type 3
delete_atoms group 3 compress yes
replicate 30 30 1
change_box all x delta -100 100 y delta -100 100 units box
change_box all boundary m m m
run 0

region xgroup block $(xcm(all,x)-100) $(xcm(all,x)+100) INF INF INF INF
region ygroup block INF INF $(xcm(all,y)-100) $(xcm(all,y)+100) INF INF
region both union 2 xgroup ygroup
group grab region both

fix pushdown grab addforce 0 0 -0.02
fix wall all wall/lj126 zlo -60 0.1 1 4
run 0
velocity all create 100.0 8375603
fix 1 all nvt temp 300.0 300.0 1 tloop 100
run 20000
unfix pushdown
unfix 1
unfix wall
velocity all set 0 0 0
minimize 1e-25 1e-25 10000 10000

velocity all create 300.0 8375603
fix 1 all nvt temp 300.0 300.0 1 tloop 100
run 2000000
quit





==> anc/small_radial_script.txt <==
units     	metal
boundary	p p m 						
timestep	0.001
atom_style	atomic
neighbor	2.0 nsq
neigh_modify	delay 0 check yes one 1000000 page 10000000


compute csym all centro/atom fcc
compute eng all pe/atom 
compute eatoms all reduce sum c_eng 
					
box tilt large
read_data       6hex_periodic_pent.txt group pent
read_data	6hex_periodic_main.txt add merge group nonpent

		#airebo potential
pair_style      airebo 4.0
pair_coeff	* * CH.airebo C C H H


		#determining what is in the readout
thermo_style    custom step temp pe etotal
thermo		1000


dump            8 all custom 1000 periodicout.xyz_* id type x y z c_csym c_eng fx fy fz
dump_modify     8 element C C H H

run 1

compute maxz all reduce max z
compute minz all reduce min z
thermo_style    custom step temp pe etotal c_maxz c_minz

group 3 type 3
delete_atoms group 3 compress yes
replicate 15 15 1
change_box all x delta -100 100 y delta -100 100 units box
change_box all boundary m m m
run 0

region xgroup block $(xcm(all,x)-50) $(xcm(all,x)+50) INF INF INF INF
region ygroup block INF INF $(xcm(all,y)-50) $(xcm(all,y)+50) INF INF
region both union 2 xgroup ygroup
group grab region both
#group push intersect pent grab

fix pushdown grab addforce 0 0 -0.02
fix wall all wall/lj126 zlo -60 0.1 1 4
run 0
velocity all create 100.0 8375603
fix 1 all nvt temp 300.0 300.0 1 tloop 100
run 20000
unfix pushdown
unfix 1
unfix wall
velocity all set 0 0 0
minimize 1e-25 1e-25 10000 10000

velocity all create 300.0 8375603
fix 1 all nvt temp 300.0 300.0 1 tloop 100
run 2000000
quit




